Improved Honeycomb and Hyperhoneycomb Lattice Hamiltonians for Quantum Simulations of Non-Abelian Gauge Theories

Improved Kogut-Susskind Hamiltonians for quantum simulations of non-Abelian Yang-Mills gauge theories are developed for honeycomb (2+1D) and hyperhoneycomb (3+1D) spatial tessellations. This is motivated by the desire to identify lattices for quantum simulations that involve only 3-link vertices among the gauge field group spaces in order to reduce the complexity in applications of the plaquette operator. For the honeycomb lattice, we derive a classically ${\cal O}(b^2)$-improved Hamiltonian, with $b$ being the lattice spacing. Tadpole improvement via the mean-field value of the plaquette operator is used to provide the corresponding quantum improvements. We have identified the (non-chiral) hyperhoneycomb as a candidate spatial tessellation for 3+1D quantum simulations of gauge theories, and determined the associated ${\cal O}(b)$-improved Hamiltonian.

==> Supplemental_material_HHC.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    957208,      17792]
NotebookOptionsPosition[    955964,      17757]
NotebookOutlinePosition[    956361,      17773]
CellTagsIndexPosition[    956318,      17770]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Supplemental Material for \[OpenCurlyDoubleQuote]",
 StyleBox["Improved Honeycomb and Hyper-Honeycomb Lattice Hamiltonians for \
Quantum Simulations of Non-Abelian Gauge Theories",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote], by Marc Illa, Martin J. Savage, and Xiaojun Yao"
}], "Title",
 CellChangeTimes->{{3.941043246927627*^9, 3.941043302303041*^9}, {
  3.941043594261488*^9, 3.941043594868937*^9}, {3.94130420296045*^9, 
  3.9413042037891417`*^9}, {3.941305649199121*^9, 3.941305650194518*^9}, {
  3.941560680011127*^9, 3.941560680233889*^9}, {3.9425314201528788`*^9, 
  3.942531425130824*^9}, {3.948378079160234*^9, 3.9483780924758587`*^9}, {
  3.9507852023648243`*^9, 3.950785295751349*^9}, {3.9507853941171637`*^9, 
  3.9507853945766697`*^9}},ExpressionUUID->"f65ceb08-023d-4697-a585-\
16acd4ea7ebf"],

Cell[CellGroupData[{

Cell["Hyper-Honeycomb lattice", "Section",
 CellChangeTimes->{{3.941043246927627*^9, 3.9410432915163*^9}, {
   3.941043572449575*^9, 3.941043581619759*^9}, {3.942769669581604*^9, 
   3.942769670498753*^9}, {3.944011718231614*^9, 3.9440117276414623`*^9}, {
   3.947179823163885*^9, 3.947179826498416*^9}, {3.947265679528928*^9, 
   3.947265681144541*^9}, {3.947351598879496*^9, 3.947351610822555*^9}, {
   3.947456561629881*^9, 3.947456565773769*^9}, {3.947513723456938*^9, 
   3.947513725570314*^9}, {3.947771414608737*^9, 3.9477714230302763`*^9}, {
   3.947786078026647*^9, 3.947786087269617*^9}, 3.948389912276392*^9, {
   3.949162625375257*^9, 3.9491626287056*^9}, {3.94967218478598*^9, 
   3.949672187688369*^9}, {3.949952088444148*^9, 3.949952090266844*^9}, {
   3.950785307289016*^9, 
   3.950785313211876*^9}},ExpressionUUID->"ab92891a-34b2-4eeb-bbbc-\
c059d1c7bfce"],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0.5], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {3.4641016151377544`, -0.8660254037844386, -6.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], -3^Rational[1, 2], -6}, {
      3.4641016151377544`, -1.7320508075688772`, -6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {3.4641016151377544`, -0.8660254037844386, -7.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], 0, -6}, {3.4641016151377544`, 0, -6}], 0.05],
     SphereBox[
     NCache[{2 3^Rational[1, 2], -3^Rational[1, 2], -5}, {
      3.4641016151377544`, -1.7320508075688772`, -5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {3.4641016151377544`, -2.598076211353316, -6.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], 0, -5}, {3.4641016151377544`, 0, -5}], 0.05],
     SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {3.4641016151377544`, 0.8660254037844386, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-9, 2]}, {2.598076211353316, -1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-9, 2]}, {4.330127018922193, -1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}, {
      3.4641016151377544`, -3.4641016151377544`, -6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {3.4641016151377544`, -2.598076211353316, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}, {
      4.330127018922193, 0, -4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}, {
      2.598076211353316, 0, -4.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 3^Rational[1, 2], -6}, {
      3.4641016151377544`, 1.7320508075688772`, -6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {3.4641016151377544`, 0.8660254037844386, -7.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], -3^Rational[1, 2], -5}, {
      1.7320508075688772`, -1.7320508075688772`, -5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-7, 2]}, {2.598076211353316, -1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-7, 2]}, {4.330127018922193, -1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}, {
      3.4641016151377544`, -3.4641016151377544`, -5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {3.4641016151377544`, -4.330127018922193, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
      4.330127018922193, 0, -3.5}], 0.05], 
    SphereBox[NCache[{3^Rational[1, 2], 0, -5}, {1.7320508075688772`, 0, -5}],
      0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
      2.598076211353316, 0, -3.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 3^Rational[1, 2], -5}, {
      3.4641016151377544`, 1.7320508075688772`, -5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {3.4641016151377544`, 2.598076211353316, -6.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], -3^Rational[1, 2], -6}, {
      1.7320508075688772`, -1.7320508075688772`, -6}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-9, 2]}, {0.8660254037844386, -1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -3}, {2.598076211353316, -2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -3}, {2.598076211353316, -0.8660254037844386, -3}], 
     0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -3}, {4.330127018922193, -2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -3}, {4.330127018922193, -0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-9, 2]}, {4.330127018922193, -3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-9, 2]}, {2.598076211353316, -3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}, {
      3.4641016151377544`, -5.196152422706632, -6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {3.4641016151377544`, -4.330127018922193, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -3}, {4.330127018922193, 0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 0, -6}, {1.7320508075688772`, 0, -6}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}, {
      0.8660254037844386, 0, -4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -3}, {2.598076211353316, 0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-9, 2]}, {2.598076211353316, 1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-9, 2]}, {4.330127018922193, 1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {3.4641016151377544`, 2.598076211353316, -7.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], 2 3^Rational[1, 2], -6}, {
      3.4641016151377544`, 3.4641016151377544`, -6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {1.7320508075688772`, -2.598076211353316, -6.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {1.7320508075688772`, -0.8660254037844386, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{0, -3^Rational[1, 2], -5}, {0, -1.7320508075688772`, -5}], 0.05],
     SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -2}, {2.598076211353316, -2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-7, 2]}, {2.598076211353316, -3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -2}, {2.598076211353316, -0.8660254037844386, -2}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-7, 2]}, {4.330127018922193, -3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -2}, {4.330127018922193, -2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -2}, {4.330127018922193, -0.8660254037844386, -2}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}, {
      1.7320508075688772`, -3.4641016151377544`, -5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {3.4641016151377544`, -6.06217782649107, -6.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}, {
      3.4641016151377544`, -5.196152422706632, -5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -2}, {4.330127018922193, 0.8660254037844386, -2}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-7, 2]}, {4.330127018922193, 1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {1.7320508075688772`, 0.8660254037844386, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
      0.8660254037844386, 0, -3.5}], 0.05], SphereBox[{0, 0, -5}, 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -2}, {2.598076211353316, 0.8660254037844386, -2}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-7, 2]}, {2.598076211353316, 1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 3^Rational[1, 2], -5}, {
      1.7320508075688772`, 1.7320508075688772`, -5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 2 3^Rational[1, 2], -5}, {
      3.4641016151377544`, 3.4641016151377544`, -5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {3.4641016151377544`, 4.330127018922193, -6.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}, {
      1.7320508075688772`, -3.4641016151377544`, -6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {1.7320508075688772`, -2.598076211353316, -7.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {1.7320508075688772`, -0.8660254037844386, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, -0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{0, -3^Rational[1, 2], -6}, {0, -1.7320508075688772`, -6}], 0.05],
     SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-9, 2]}, {-0.8660254037844386, -1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {3.4641016151377544`, -2.598076211353316, -1.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -3}, {2.598076211353316, -4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {3.4641016151377544`, -0.8660254037844386, -1.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -3}, {4.330127018922193, -4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-9, 2]}, {0.8660254037844386, -3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], (-4) 3^Rational[1, 2], -6}, {
      3.4641016151377544`, -6.928203230275509, -6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {3.4641016151377544`, -6.06217782649107, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-9, 2]}, {4.330127018922193, -5.196152422706632, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-9, 2]}, {2.598076211353316, -5.196152422706632, -4.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {3.4641016151377544`, 0.8660254037844386, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -3}, {4.330127018922193, 2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 3^Rational[1, 2], -6}, {
      1.7320508075688772`, 1.7320508075688772`, -6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {1.7320508075688772`, 0.8660254037844386, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
       Rational[-9, 2]}, {-0.8660254037844386, 0, -4.5}], 0.05], 
    SphereBox[{0, 0, -6}, 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -3}, {2.598076211353316, 2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-9, 2]}, {0.8660254037844386, 1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-9, 2]}, {2.598076211353316, 3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-9, 2]}, {4.330127018922193, 3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {1.7320508075688772`, -4.330127018922193, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -2}, {0.8660254037844386, -0.8660254037844386, -2}], 
     0.05], SphereBox[
     NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
      0, -0.8660254037844386, -6.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
      0, -2.598076211353316, -6.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], -3^
        Rational[
         1, 2], -5}, {-1.7320508075688772`, -1.7320508075688772`, -5}], 0.05],
     SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {3.4641016151377544`, -2.598076211353316, -0.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -2}, {2.598076211353316, -4.330127018922193, -2}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-7, 2]}, {2.598076211353316, -5.196152422706632, -3.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {3.4641016151377544`, -0.8660254037844386, -0.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -2}, {4.330127018922193, -4.330127018922193, -2}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-7, 2]}, {4.330127018922193, -5.196152422706632, -3.5}], 
     0.05], SphereBox[
     NCache[{0, (-2) 3^Rational[1, 2], -5}, {0, -3.4641016151377544`, -5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}, {
      3.4641016151377544`, -6.928203230275509, -5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}, {
      1.7320508075688772`, -5.196152422706632, -5}], 0.05], 
    SphereBox[
     NCache[{
      2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
      3.4641016151377544`, 0.8660254037844386, -0.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -2}, {4.330127018922193, 2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-7, 2]}, {4.330127018922193, 3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {1.7320508075688772`, 2.598076211353316, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 0, -5}, {-1.7320508075688772`, 0, -5}], 0.05],
     SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
       Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
      0, 0.8660254037844386, -6.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -2}, {2.598076211353316, 2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-7, 2]}, {2.598076211353316, 3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{0, 3^Rational[1, 2], -5}, {0, 1.7320508075688772`, -5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], 2 3^Rational[1, 2], -5}, {
      1.7320508075688772`, 3.4641016151377544`, -5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {1.7320508075688772`, -4.330127018922193, -7.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}, {
      1.7320508075688772`, -5.196152422706632, -6}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, -4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
      0, -2.598076211353316, -1.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
      0, -0.8660254037844386, -1.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
      0, -0.8660254037844386, -7.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
      0, -2.598076211353316, -7.5}], 0.05], 
    SphereBox[
     NCache[{0, (-2) 3^Rational[1, 2], -6}, {0, -3.4641016151377544`, -6}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}],
      0.05], SphereBox[
     NCache[{-3^Rational[1, 2], -3^
        Rational[
         1, 2], -6}, {-1.7320508075688772`, -1.7320508075688772`, -6}], 0.05],
     SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-9, 2]}, {-2.598076211353316, -1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], -3^Rational[1, 2], 0}, {
      3.4641016151377544`, -1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
      3.4641016151377544`, -3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
      1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
      1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {1.7320508075688772`, -4.330127018922193, -1.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {3.4641016151377544`, -4.330127018922193, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -3}, {2.598076211353316, -6.06217782649107, -3}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], 0, 0}, {3.4641016151377544`, 0, 0}], 0.05], 
    SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -3}, {4.330127018922193, -6.06217782649107, -3}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-9, 2]}, {-0.8660254037844386, -3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-9, 2]}, {4.330127018922193, -6.928203230275509, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-9, 2]}, {2.598076211353316, -6.928203230275509, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-9, 2]}, {0.8660254037844386, -5.196152422706632, -4.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], 3^Rational[1, 2], 0}, {
      3.4641016151377544`, 1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {3.4641016151377544`, 2.598076211353316, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -3}, {4.330127018922193, 4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 2 3^Rational[1, 2], -6}, {
      1.7320508075688772`, 3.4641016151377544`, -6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {1.7320508075688772`, 2.598076211353316, -7.5}], 
     0.05], SphereBox[
     NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
      0, 0.8660254037844386, -1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, 2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 0, -6}, {-1.7320508075688772`, 0, -6}], 0.05],
     SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 0, 
       Rational[-9, 2]}, {-2.598076211353316, 0, -4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, 0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
      0, 0.8660254037844386, -7.5}], 0.05], 
    SphereBox[NCache[{0, 3^Rational[1, 2], -6}, {0, 1.7320508075688772`, -6}],
      0.05], SphereBox[
     NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
      1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {1.7320508075688772`, 2.598076211353316, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -3}, {2.598076211353316, 4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-9, 2]}, {-0.8660254037844386, 1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-9, 2]}, {0.8660254037844386, 3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {1.7320508075688772`, -6.06217782649107, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-7, 2]}, {0.8660254037844386, -5.196152422706632, -3.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -2}, {0.8660254037844386, -4.330127018922193, -2}], 
     0.05], 
    SphereBox[
     NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
      0, -2.598076211353316, -0.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}],
      0.05], SphereBox[
     NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
      0, -0.8660254037844386, -0.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-5, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
      0, -4.330127018922193, -6.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-1.7320508075688772`, -2.598076211353316, -6.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-1.7320508075688772`, -0.8660254037844386, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
       Rational[-7, 2]}, {-2.598076211353316, -1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{(-2) 
       3^Rational[1, 2], -3^
        Rational[
         1, 2], -5}, {-3.4641016151377544`, -1.7320508075688772`, -5}], 0.05],
     SphereBox[
     NCache[{2 3^Rational[1, 2], -3^Rational[1, 2], 1}, {
      3.4641016151377544`, -1.7320508075688772`, 1}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {3.4641016151377544`, -4.330127018922193, -0.5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}, {
      3.4641016151377544`, -3.4641016151377544`, 1}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {1.7320508075688772`, -4.330127018922193, -0.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}, {
      1.7320508075688772`, -3.4641016151377544`, 1}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
      1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-7, 2]}, {2.598076211353316, -6.928203230275509, -3.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -2}, {2.598076211353316, -6.06217782649107, -2}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], 0, 1}, {3.4641016151377544`, 0, 1}], 0.05], 
    SphereBox[NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -2}, {4.330127018922193, -6.06217782649107, -2}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-7, 2]}, {4.330127018922193, -6.928203230275509, -3.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-2) 
       3^Rational[
         1, 2], -5}, {-1.7320508075688772`, -3.4641016151377544`, -5}], 0.05],
     SphereBox[
     NCache[{3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}, {
      1.7320508075688772`, -6.928203230275509, -5}], 0.05], 
    SphereBox[
     NCache[{0, (-3) 3^Rational[1, 2], -5}, {0, -5.196152422706632, -5}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], 3^Rational[1, 2], 1}, {
      3.4641016151377544`, 1.7320508075688772`, 1}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {3.4641016151377544`, 2.598076211353316, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
       Rational[-7, 2]}, {4.330127018922193, 5.196152422706632, -3.5}], 0.05],
     SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -2}, {4.330127018922193, 4.330127018922193, -2}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {1.7320508075688772`, 4.330127018922193, -6.5}], 
     0.05], 
    SphereBox[
     NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
      0, 0.8660254037844386, -0.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -2}, {-0.8660254037844386, 0.8660254037844386, -2}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -2}, {0.8660254037844386, 2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-7, 2]}, {0.8660254037844386, 3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-1.7320508075688772`, 0.8660254037844386, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 0, 
       Rational[-7, 2]}, {-2.598076211353316, 0, -3.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 0, -5}, {-3.4641016151377544`, 0, -5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
      0, 2.598076211353316, -6.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
      1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -2}, {2.598076211353316, 4.330127018922193, -2}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
       Rational[-7, 2]}, {2.598076211353316, 5.196152422706632, -3.5}], 0.05],
     SphereBox[
     NCache[{-3^Rational[1, 2], 3^Rational[1, 2], -5}, {-1.7320508075688772`, 
       1.7320508075688772`, -5}], 0.05], 
    SphereBox[
     NCache[{0, 2 3^Rational[1, 2], -5}, {0, 3.4641016151377544`, -5}], 0.05],
     SphereBox[
     NCache[{3^Rational[1, 2], (-4) 3^Rational[1, 2], -6}, {
      1.7320508075688772`, -6.928203230275509, -6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {1.7320508075688772`, -6.06217782649107, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, -6.06217782649107, -3}], 
     0.05], SphereBox[
     NCache[{0, Rational[-5, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
      0, -4.330127018922193, -1.5}], 0.05], 
    SphereBox[
     NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
     0.05], SphereBox[
     NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}], 
     0.05], SphereBox[{0, 0, 0}, 0.05], 
    SphereBox[
     NCache[{0, (-3) 3^Rational[1, 2], -6}, {0, -5.196152422706632, -6}], 
     0.05], SphereBox[
     NCache[{0, Rational[-5, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
      0, -4.330127018922193, -7.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, -4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-2) 
       3^Rational[
         1, 2], -6}, {-1.7320508075688772`, -3.4641016151377544`, -6}], 0.05],
     SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-1.7320508075688772`, -2.598076211353316, -7.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-1.7320508075688772`, -0.8660254037844386, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, -2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, -0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{(-2) 
       3^Rational[1, 2], -3^
        Rational[
         1, 2], -6}, {-3.4641016151377544`, -1.7320508075688772`, -6}], 0.05],
     SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       3, 2]}, {2.598076211353316, -1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       3, 2]}, {4.330127018922193, -1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}, {
      3.4641016151377544`, -5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
       3, 2]}, {2.598076211353316, -3.4641016151377544`, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
       3, 2]}, {4.330127018922193, -3.4641016151377544`, 1.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}, {
      1.7320508075688772`, -5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
       3, 2]}, {0.8660254037844386, -3.4641016151377544`, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {3.4641016151377544`, -6.06217782649107, -1.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {1.7320508075688772`, -6.06217782649107, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
      2.598076211353316, 0, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
      4.330127018922193, 0, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
      0.8660254037844386, 0, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-9, 2]}, {-2.598076211353316, -3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-9, 2]}, {0.8660254037844386, -6.928203230275509, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-9, 2]}, {-0.8660254037844386, -5.196152422706632, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       3, 2]}, {2.598076211353316, 1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       3, 2]}, {4.330127018922193, 1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {
      3.4641016151377544`, 3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {3.4641016151377544`, 4.330127018922193, -1.5}], 
     0.05], SphereBox[
     NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
     0.05], SphereBox[
     NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
      0, 2.598076211353316, -1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, 4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 3^Rational[1, 2], -6}, {-1.7320508075688772`, 
       1.7320508075688772`, -6}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-1.7320508075688772`, 0.8660254037844386, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, 0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 0, -6}, {-3.4641016151377544`, 0, -6}], 
     0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, 2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{0, 2 3^Rational[1, 2], -6}, {0, 3.4641016151377544`, -6}], 0.05],
     SphereBox[
     NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
      0, 2.598076211353316, -7.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {
      1.7320508075688772`, 3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {1.7320508075688772`, 4.330127018922193, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-9, 2]}, {-2.598076211353316, 1.7320508075688772`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-9, 2]}, {-0.8660254037844386, 3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -2}, {0.8660254037844386, -6.06217782649107, -2}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-7, 2]}, {0.8660254037844386, -6.928203230275509, -3.5}], 
     0.05], SphereBox[
     NCache[{0, Rational[-5, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
      0, -4.330127018922193, -0.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -2}, {-0.8660254037844386, -4.330127018922193, -2}], 
     0.05], SphereBox[
     NCache[{0, (-2) 3^Rational[1, 2], 1}, {0, -3.4641016151377544`, 1}], 
     0.05], SphereBox[
     NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -2}, {-2.598076211353316, -2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -2}, {-2.598076211353316, -0.8660254037844386, -2}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}], 
     0.05], SphereBox[{0, 0, 1}, 0.05], 
    SphereBox[
     NCache[{0, Rational[-7, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
      0, -6.06217782649107, -6.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-7, 2]}, {-0.8660254037844386, -5.196152422706632, -3.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-1.7320508075688772`, -4.330127018922193, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[-7, 2]}, {-2.598076211353316, -3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-3.4641016151377544`, -2.598076211353316, -6.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-3.4641016151377544`, -0.8660254037844386, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       5, 2]}, {2.598076211353316, -1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       5, 2]}, {4.330127018922193, -1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}, {
      3.4641016151377544`, -5.196152422706632, 1}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {3.4641016151377544`, -6.06217782649107, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
       5, 2]}, {2.598076211353316, -3.4641016151377544`, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
       5, 2]}, {4.330127018922193, -3.4641016151377544`, 2.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}, {
      1.7320508075688772`, -5.196152422706632, 1}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {1.7320508075688772`, -6.06217782649107, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
       5, 2]}, {0.8660254037844386, -3.4641016151377544`, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
      2.598076211353316, 0, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
      4.330127018922193, 0, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
      0.8660254037844386, 0, 2.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-2) 
       3^Rational[
         1, 2], -5}, {-3.4641016151377544`, -3.4641016151377544`, -5}], 0.05],
     SphereBox[
     NCache[{0, (-4) 3^Rational[1, 2], -5}, {0, -6.928203230275509, -5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-3) 
       3^Rational[1, 2], -5}, {-1.7320508075688772`, -5.196152422706632, -5}],
      0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       5, 2]}, {2.598076211353316, 1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       5, 2]}, {4.330127018922193, 1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {
      3.4641016151377544`, 3.4641016151377544`, 1}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {3.4641016151377544`, 4.330127018922193, -0.5}], 
     0.05], SphereBox[
     NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
      0, 2.598076211353316, -0.5}], 0.05], 
    SphereBox[NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -2}, {-2.598076211353316, 0.8660254037844386, -2}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -2}, {-0.8660254037844386, 2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -2}, {0.8660254037844386, 4.330127018922193, -2}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
       Rational[-7, 2]}, {0.8660254037844386, 5.196152422706632, -3.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-1.7320508075688772`, 2.598076211353316, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
       Rational[-7, 2]}, {-2.598076211353316, 1.7320508075688772`, -3.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-3.4641016151377544`, 0.8660254037844386, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-7, 2]}, {-0.8660254037844386, 3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{0, Rational[5, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
      0, 4.330127018922193, -6.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {1.7320508075688772`, 4.330127018922193, -0.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {
      1.7320508075688772`, 3.4641016151377544`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3^
       Rational[1, 2], -5}, {-3.4641016151377544`, 1.7320508075688772`, -5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 2 
       3^Rational[1, 2], -5}, {-1.7320508075688772`, 
       3.4641016151377544`, -5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-7, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
      0, -6.06217782649107, -1.5}], 0.05], 
    SphereBox[
     NCache[{0, (-3) 3^Rational[1, 2], 0}, {0, -5.196152422706632, 0}], 0.05],
     SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-1.7320508075688772`, -4.330127018922193, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[3, 2]}, {-0.8660254037844386, -3.4641016151377544`, 1.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-3.4641016151377544`, -2.598076211353316, -1.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
       0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-3.4641016151377544`, -0.8660254037844386, -1.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
       3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
    SphereBox[
     NCache[{0, (-4) 3^Rational[1, 2], -6}, {0, -6.928203230275509, -6}], 
     0.05], SphereBox[
     NCache[{0, Rational[-7, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
      0, -6.06217782649107, -7.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, -6.06217782649107, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-1.7320508075688772`, -4.330127018922193, -7.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-3) 
       3^Rational[1, 2], -6}, {-1.7320508075688772`, -5.196152422706632, -6}],
      0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, -4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-2) 
       3^Rational[
         1, 2], -6}, {-3.4641016151377544`, -3.4641016151377544`, -6}], 0.05],
     SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-3.4641016151377544`, -2.598076211353316, -7.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-3.4641016151377544`, -0.8660254037844386, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 3}, {2.598076211353316, -2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 3}, {2.598076211353316, -0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 3}, {4.330127018922193, -0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 3}, {4.330127018922193, -2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
       3, 2]}, {4.330127018922193, -5.196152422706632, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
       3, 2]}, {2.598076211353316, -5.196152422706632, 1.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], (-4) 3^Rational[1, 2], 0}, {
      3.4641016151377544`, -6.928203230275509, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 3}, {2.598076211353316, -4.330127018922193, 3}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 3}, {4.330127018922193, -4.330127018922193, 3}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
       3, 2]}, {0.8660254037844386, -5.196152422706632, 1.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], (-4) 3^Rational[1, 2], 0}, {
      1.7320508075688772`, -6.928203230275509, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 3}, {0.8660254037844386, -4.330127018922193, 3}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2],
        3}, {2.598076211353316, 0.8660254037844386, 3}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2],
        3}, {4.330127018922193, 0.8660254037844386, 3}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2],
        3}, {0.8660254037844386, 0.8660254037844386, 3}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-9, 2]}, {-0.8660254037844386, -6.928203230275509, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-9, 2]}, {-2.598076211353316, -5.196152422706632, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2],
        3}, {2.598076211353316, 2.598076211353316, 3}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2],
        3}, {4.330127018922193, 2.598076211353316, 3}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       3, 2]}, {4.330127018922193, 3.4641016151377544`, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       3, 2]}, {2.598076211353316, 3.4641016151377544`, 1.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 3 3^Rational[1, 2], 0}, {
      3.4641016151377544`, 5.196152422706632, 0}], 0.05], 
    SphereBox[NCache[{0, 2 3^Rational[1, 2], 0}, {0, 3.4641016151377544`, 0}],
      0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-3.4641016151377544`, 0.8660254037844386, -1.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`, 
       1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-1.7320508075688772`, 2.598076211353316, -1.5}], 
     0.05], SphereBox[
     NCache[{0, Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
      0, 4.330127018922193, -1.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-1.7320508075688772`, 2.598076211353316, -7.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 2 
       3^Rational[1, 2], -6}, {-1.7320508075688772`, 
       3.4641016151377544`, -6}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, 2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-3.4641016151377544`, 0.8660254037844386, -7.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3^
       Rational[1, 2], -6}, {-3.4641016151377544`, 1.7320508075688772`, -6}], 
     0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, 4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 3 3^Rational[1, 2], 0}, {
      1.7320508075688772`, 5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       3, 2]}, {0.8660254037844386, 3.4641016151377544`, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2],
        3}, {0.8660254037844386, 2.598076211353316, 3}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-9, 2]}, {-2.598076211353316, 3.4641016151377544`, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -2}, {-0.8660254037844386, -6.06217782649107, -2}], 
     0.05], SphereBox[
     NCache[{0, Rational[-7, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
      0, -6.06217782649107, -0.5}], 0.05], 
    SphereBox[
     NCache[{0, (-3) 3^Rational[1, 2], 1}, {0, -5.196152422706632, 1}], 0.05],
     SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -2}, {-2.598076211353316, -4.330127018922193, -2}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-1.7320508075688772`, -4.330127018922193, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[5, 2]}, {-0.8660254037844386, -3.4641016151377544`, 2.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       1}, {-1.7320508075688772`, -3.4641016151377544`, 1}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
       1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-3.4641016151377544`, -2.598076211353316, -0.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-3.4641016151377544`, -0.8660254037844386, -0.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
       5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-7, 2]}, {-0.8660254037844386, -6.928203230275509, -3.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-1.7320508075688772`, -6.06217782649107, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[-7, 2]}, {-2.598076211353316, -5.196152422706632, -3.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-3.4641016151377544`, -4.330127018922193, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 4}, {2.598076211353316, -2.598076211353316, 4}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 4}, {2.598076211353316, -0.8660254037844386, 4}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 4}, {4.330127018922193, -0.8660254037844386, 4}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 4}, {4.330127018922193, -2.598076211353316, 4}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
       5, 2]}, {4.330127018922193, -5.196152422706632, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
       5, 2]}, {2.598076211353316, -5.196152422706632, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 4}, {2.598076211353316, -4.330127018922193, 4}], 
     0.05], SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 4}, {4.330127018922193, -4.330127018922193, 4}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
       5, 2]}, {0.8660254037844386, -5.196152422706632, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 4}, {0.8660254037844386, -2.598076211353316, 4}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 4}, {0.8660254037844386, -4.330127018922193, 4}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 4}, {0.8660254037844386, -0.8660254037844386, 4}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2],
        4}, {2.598076211353316, 0.8660254037844386, 4}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2],
        4}, {4.330127018922193, 0.8660254037844386, 4}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2],
        4}, {0.8660254037844386, 0.8660254037844386, 4}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], (-4) 
       3^Rational[1, 2], -5}, {-1.7320508075688772`, -6.928203230275509, -5}],
      0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-3) 
       3^Rational[1, 2], -5}, {-3.4641016151377544`, -5.196152422706632, -5}],
      0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       5, 2]}, {2.598076211353316, 3.4641016151377544`, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2],
        4}, {2.598076211353316, 2.598076211353316, 4}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       5, 2]}, {4.330127018922193, 3.4641016151377544`, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2],
        4}, {4.330127018922193, 2.598076211353316, 4}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {
      3.4641016151377544`, 5.196152422706632, 1}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {3.4641016151377544`, 6.06217782649107, -0.5}], 
     0.05], SphereBox[
     NCache[{0, 2 3^Rational[1, 2], 1}, {0, 3.4641016151377544`, 1}], 0.05], 
    SphereBox[
     NCache[{0, Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
      0, 4.330127018922193, -0.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`, 
       1.7320508075688772`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-3.4641016151377544`, 0.8660254037844386, -0.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -2}, {-2.598076211353316, 2.598076211353316, -2}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -2}, {-0.8660254037844386, 4.330127018922193, -2}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-1.7320508075688772`, 4.330127018922193, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
       Rational[-7, 2]}, {-2.598076211353316, 3.4641016151377544`, -3.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-3.4641016151377544`, 2.598076211353316, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
       Rational[-7, 2]}, {-0.8660254037844386, 5.196152422706632, -3.5}], 
     0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {1.7320508075688772`, 6.06217782649107, -0.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {
      1.7320508075688772`, 5.196152422706632, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2],
        4}, {0.8660254037844386, 2.598076211353316, 4}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 2 
       3^Rational[1, 2], -5}, {-3.4641016151377544`, 
       3.4641016151377544`, -5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-1.7320508075688772`, -6.06217782649107, -1.5}], 
     0.05], SphereBox[
     NCache[{0, (-4) 3^Rational[1, 2], 0}, {0, -6.928203230275509, 0}], 0.05],
     SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[3, 2]}, {-0.8660254037844386, -5.196152422706632, 1.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-3.4641016151377544`, -4.330127018922193, -1.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       0}, {-1.7320508075688772`, -5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, -4.330127018922193, 3}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[3, 2]}, {-2.598076211353316, -3.4641016151377544`, 1.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       3, 2]}, {-2.598076211353316, -1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, -3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], -3^Rational[1, 2], 
       0}, {-3.4641016151377544`, -1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 0, 0}, {-3.4641016151377544`, 0, 0}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 0, Rational[
       3, 2]}, {-2.598076211353316, 0, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-4) 
       3^Rational[1, 2], -6}, {-1.7320508075688772`, -6.928203230275509, -6}],
      0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-1.7320508075688772`, -6.06217782649107, -7.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, -6.06217782649107, -3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-3) 
       3^Rational[1, 2], -6}, {-3.4641016151377544`, -5.196152422706632, -6}],
      0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-3.4641016151377544`, -4.330127018922193, -7.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {1.7320508075688772`, -2.598076211353316, 4.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {3.4641016151377544`, -2.598076211353316, 4.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {3.4641016151377544`, -0.8660254037844386, 4.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {1.7320508075688772`, -0.8660254037844386, 4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], 3}, {4.330127018922193, -6.06217782649107, 3}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], 3}, {2.598076211353316, -6.06217782649107, 3}], 
     0.05], SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {3.4641016151377544`, -4.330127018922193, 4.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {1.7320508075688772`, -4.330127018922193, 4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], 3}, {0.8660254037844386, -6.06217782649107, 3}], 
     0.05], SphereBox[
     NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[9, 2]}, {
      0, -2.598076211353316, 4.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-5, 2] 3^Rational[1, 2], Rational[9, 2]}, {
      0, -4.330127018922193, 4.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[9, 2]}, {
      0, -0.8660254037844386, 4.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {1.7320508075688772`, 0.8660254037844386, 4.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {3.4641016151377544`, 0.8660254037844386, 4.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[9, 2]}, {
      0, 0.8660254037844386, 4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-9, 2]}, {-2.598076211353316, -6.928203230275509, -4.5}], 
     0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2],
        3}, {2.598076211353316, 4.330127018922193, 3}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {3.4641016151377544`, 2.598076211353316, 4.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {1.7320508075688772`, 2.598076211353316, 4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2],
        3}, {4.330127018922193, 4.330127018922193, 3}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       3, 2]}, {4.330127018922193, 5.196152422706632, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       3, 2]}, {2.598076211353316, 5.196152422706632, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       3, 2]}, {-0.8660254037844386, 3.4641016151377544`, 1.5}], 0.05], 
    SphereBox[NCache[{0, 3 3^Rational[1, 2], 0}, {0, 5.196152422706632, 0}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       3, 2]}, {-2.598076211353316, 1.7320508075688772`, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, 1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {-1.7320508075688772`,
        3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-3.4641016151377544`, 2.598076211353316, -1.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-1.7320508075688772`, 4.330127018922193, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, 4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-3.4641016151377544`, 2.598076211353316, -7.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 2 
       3^Rational[1, 2], -6}, {-3.4641016151377544`, 
       3.4641016151377544`, -6}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       3, 2]}, {0.8660254037844386, 5.196152422706632, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2],
        3}, {0.8660254037844386, 4.330127018922193, 3}], 0.05], 
    SphereBox[
     NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[9, 2]}, {
      0, 2.598076211353316, 4.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-1.7320508075688772`, -6.06217782649107, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -2}, {-2.598076211353316, -6.06217782649107, -2}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[5, 2]}, {-0.8660254037844386, -5.196152422706632, 2.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       1}, {-1.7320508075688772`, -5.196152422706632, 1}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-3.4641016151377544`, -4.330127018922193, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 4}, {-0.8660254037844386, -4.330127018922193, 4}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 4}, {-0.8660254037844386, -2.598076211353316, 4}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       1}, {-3.4641016151377544`, -3.4641016151377544`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       Rational[5, 2]}, {-2.598076211353316, -3.4641016151377544`, 2.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
       5, 2]}, {-2.598076211353316, -1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], -3^Rational[1, 2], 
       1}, {-3.4641016151377544`, -1.7320508075688772`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 4}, {-0.8660254037844386, -0.8660254037844386, 4}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 0, 1}, {-3.4641016151377544`, 0, 1}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 0, Rational[
       5, 2]}, {-2.598076211353316, 0, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], 4}, {-0.8660254037844386, 0.8660254037844386, 4}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       Rational[-7, 2]}, {-2.598076211353316, -6.928203230275509, -3.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-3.4641016151377544`, -6.06217782649107, -6.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {1.7320508075688772`, -2.598076211353316, 5.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {3.4641016151377544`, -2.598076211353316, 5.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {3.4641016151377544`, -0.8660254037844386, 5.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {1.7320508075688772`, -0.8660254037844386, 5.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {3.4641016151377544`, -4.330127018922193, 5.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {1.7320508075688772`, -4.330127018922193, 5.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[11, 2]}, {
      0, -2.598076211353316, 5.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-5, 2] 3^Rational[1, 2], Rational[11, 2]}, {
      0, -4.330127018922193, 5.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[11, 2]}, {
      0, -0.8660254037844386, 5.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {1.7320508075688772`, 0.8660254037844386, 5.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {3.4641016151377544`, 0.8660254037844386, 5.5}], 0.05], 
    SphereBox[
     NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[11, 2]}, {
      0, 0.8660254037844386, 5.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-4) 
       3^Rational[1, 2], -5}, {-3.4641016151377544`, -6.928203230275509, -5}],
      0.05], SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2],
        4}, {2.598076211353316, 4.330127018922193, 4}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       5, 2]}, {2.598076211353316, 5.196152422706632, 2.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {3.4641016151377544`, 2.598076211353316, 5.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {1.7320508075688772`, 2.598076211353316, 5.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       5, 2]}, {4.330127018922193, 5.196152422706632, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2],
        4}, {4.330127018922193, 4.330127018922193, 4}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {-1.7320508075688772`,
        3.4641016151377544`, 1}], 0.05], 
    SphereBox[NCache[{0, 3 3^Rational[1, 2], 1}, {0, 5.196152422706632, 1}], 
     0.05], SphereBox[
     NCache[{0, Rational[7, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
      0, 6.06217782649107, -0.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
       5, 2]}, {-2.598076211353316, 1.7320508075688772`, 2.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3^Rational[1, 2], 
       1}, {-3.4641016151377544`, 1.7320508075688772`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], 4}, {-0.8660254037844386, 2.598076211353316, 4}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-3.4641016151377544`, 2.598076211353316, -0.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-1.7320508075688772`, 4.330127018922193, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], -2}, {-2.598076211353316, 4.330127018922193, -2}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
       Rational[-7, 2]}, {-2.598076211353316, 5.196152422706632, -3.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-13, 2]}, {-3.4641016151377544`, 4.330127018922193, -6.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       5, 2]}, {0.8660254037844386, 5.196152422706632, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2],
        4}, {0.8660254037844386, 4.330127018922193, 4}], 0.05], 
    SphereBox[
     NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[11, 2]}, {
      0, 2.598076211353316, 5.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       0}, {-1.7320508075688772`, -6.928203230275509, 0}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-3.4641016151377544`, -6.06217782649107, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, -6.06217782649107, 3}], 
     0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[3, 2]}, {-2.598076211353316, -5.196152422706632, 1.5}], 0.05],
     SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, -5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-1.7320508075688772`, -4.330127018922193, 4.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-1.7320508075688772`, -2.598076211353316, 4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, -4.330127018922193, 3}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, -2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, -0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-1.7320508075688772`, -0.8660254037844386, 4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, 0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-1.7320508075688772`, 0.8660254037844386, 4.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-4) 
       3^Rational[1, 2], -6}, {-3.4641016151377544`, -6.928203230275509, -6}],
      0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-15, 2]}, {-3.4641016151377544`, -6.06217782649107, -7.5}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 6}, {
      1.7320508075688772`, -3.4641016151377544`, 6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], -3^Rational[1, 2], 6}, {
      1.7320508075688772`, -1.7320508075688772`, 6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 6}, {
      3.4641016151377544`, -3.4641016151377544`, 6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], -3^Rational[1, 2], 6}, {
      3.4641016151377544`, -1.7320508075688772`, 6}], 0.05], 
    SphereBox[NCache[{2 3^Rational[1, 2], 0, 6}, {3.4641016151377544`, 0, 6}],
      0.05], SphereBox[
     NCache[{3^Rational[1, 2], 0, 6}, {1.7320508075688772`, 0, 6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 6}, {
      3.4641016151377544`, -5.196152422706632, 6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], (-3) 3^Rational[1, 2], 6}, {
      1.7320508075688772`, -5.196152422706632, 6}], 0.05], 
    SphereBox[NCache[{0, -3^Rational[1, 2], 6}, {0, -1.7320508075688772`, 6}],
      0.05], SphereBox[
     NCache[{0, (-2) 3^Rational[1, 2], 6}, {0, -3.4641016151377544`, 6}], 
     0.05], SphereBox[
     NCache[{0, (-3) 3^Rational[1, 2], 6}, {0, -5.196152422706632, 6}], 0.05],
     SphereBox[{0, 0, 6}, 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], 3^Rational[1, 2], 6}, {
      1.7320508075688772`, 1.7320508075688772`, 6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 3^Rational[1, 2], 6}, {
      3.4641016151377544`, 1.7320508075688772`, 6}], 0.05], 
    SphereBox[NCache[{0, 3^Rational[1, 2], 6}, {0, 1.7320508075688772`, 6}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {1.7320508075688772`, 4.330127018922193, 4.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {3.4641016151377544`, 4.330127018922193, 4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2],
        3}, {2.598076211353316, 6.06217782649107, 3}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 2 3^Rational[1, 2], 6}, {
      3.4641016151377544`, 3.4641016151377544`, 6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], 2 3^Rational[1, 2], 6}, {
      1.7320508075688772`, 3.4641016151377544`, 6}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2],
        3}, {4.330127018922193, 6.06217782649107, 3}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, 4.330127018922193, 3}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       3, 2]}, {-2.598076211353316, 3.4641016151377544`, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       3, 2]}, {-0.8660254037844386, 5.196152422706632, 1.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, 2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-1.7320508075688772`, 2.598076211353316, 4.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, 3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 3 3^Rational[1, 2], 0}, {-1.7320508075688772`,
        5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-3, 2]}, {-3.4641016151377544`, 4.330127018922193, -1.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2],
        3}, {0.8660254037844386, 6.06217782649107, 3}], 0.05], 
    SphereBox[
     NCache[{0, Rational[5, 2] 3^Rational[1, 2], Rational[9, 2]}, {
      0, 4.330127018922193, 4.5}], 0.05], 
    SphereBox[NCache[{0, 2 3^Rational[1, 2], 6}, {0, 3.4641016151377544`, 6}],
      0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-3.4641016151377544`, -6.06217782649107, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       Rational[5, 2]}, {-2.598076211353316, -5.196152422706632, 2.5}], 0.05],
     SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       1}, {-3.4641016151377544`, -5.196152422706632, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 4}, {-2.598076211353316, -4.330127018922193, 4}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-1.7320508075688772`, -4.330127018922193, 5.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-1.7320508075688772`, -2.598076211353316, 5.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 4}, {-2.598076211353316, -2.598076211353316, 4}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 4}, {-2.598076211353316, -0.8660254037844386, 4}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-1.7320508075688772`, -0.8660254037844386, 5.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], 4}, {-2.598076211353316, 0.8660254037844386, 4}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-1.7320508075688772`, 0.8660254037844386, 5.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {1.7320508075688772`, 4.330127018922193, 5.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {3.4641016151377544`, 4.330127018922193, 5.5}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2],
        4}, {2.598076211353316, 6.06217782649107, 4}], 0.05], 
    SphereBox[
     NCache[{Rational[3, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
       5, 2]}, {2.598076211353316, 6.928203230275509, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
       5, 2]}, {4.330127018922193, 6.928203230275509, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[5, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2],
        4}, {4.330127018922193, 6.06217782649107, 4}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], 4}, {-0.8660254037844386, 4.330127018922193, 4}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       5, 2]}, {-0.8660254037844386, 5.196152422706632, 2.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 
       1}, {-3.4641016151377544`, 3.4641016151377544`, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
       5, 2]}, {-2.598076211353316, 3.4641016151377544`, 2.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {-1.7320508075688772`,
        5.196152422706632, 1}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], 4}, {-2.598076211353316, 2.598076211353316, 4}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-1.7320508075688772`, 2.598076211353316, 5.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-3.4641016151377544`, 4.330127018922193, -0.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-1.7320508075688772`, 6.06217782649107, -0.5}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
       5, 2]}, {0.8660254037844386, 6.928203230275509, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2],
        4}, {0.8660254037844386, 6.06217782649107, 4}], 0.05], 
    SphereBox[
     NCache[{0, Rational[5, 2] 3^Rational[1, 2], Rational[11, 2]}, {
      0, 4.330127018922193, 5.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, -6.928203230275509, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, -6.06217782649107, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[9, 2]}, {-3.4641016151377544`, -4.330127018922193, 4.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       6}, {-1.7320508075688772`, -3.4641016151377544`, 6}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       6}, {-1.7320508075688772`, -5.196152422706632, 6}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
       6}, {-1.7320508075688772`, -1.7320508075688772`, 6}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[9, 2]}, {-3.4641016151377544`, -2.598076211353316, 4.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[9, 2]}, {-3.4641016151377544`, -0.8660254037844386, 4.5}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 0, 6}, {-1.7320508075688772`, 0, 6}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-3.4641016151377544`, 0.8660254037844386, 4.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 6}, {-1.7320508075688772`, 
       1.7320508075688772`, 6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], 3 3^Rational[1, 2], 6}, {
      1.7320508075688772`, 5.196152422706632, 6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 3 3^Rational[1, 2], 6}, {
      3.4641016151377544`, 5.196152422706632, 6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {3.4641016151377544`, 6.06217782649107, 4.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {1.7320508075688772`, 6.06217782649107, 4.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-1.7320508075688772`, 4.330127018922193, 4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[7, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, 6.06217782649107, 3}], 
     0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, 4.330127018922193, 3}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       3, 2]}, {-2.598076211353316, 5.196152422706632, 1.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-3.4641016151377544`, 2.598076211353316, 4.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 2 3^Rational[1, 2], 6}, {-1.7320508075688772`,
        3.4641016151377544`, 6}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, 5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{0, Rational[7, 2] 3^Rational[1, 2], Rational[9, 2]}, {
      0, 6.06217782649107, 4.5}], 0.05], 
    SphereBox[NCache[{0, 3 3^Rational[1, 2], 6}, {0, 5.196152422706632, 6}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
       Rational[11, 2]}, {-3.4641016151377544`, -4.330127018922193, 5.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
       Rational[11, 2]}, {-3.4641016151377544`, -2.598076211353316, 5.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
       Rational[11, 2]}, {-3.4641016151377544`, -0.8660254037844386, 5.5}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-3.4641016151377544`, 0.8660254037844386, 5.5}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {1.7320508075688772`, 6.06217782649107, 5.5}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {3.4641016151377544`, 6.06217782649107, 5.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-1.7320508075688772`, 4.330127018922193, 5.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
       3^Rational[1, 2], 4}, {-2.598076211353316, 4.330127018922193, 4}], 
     0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
       5, 2]}, {-0.8660254037844386, 6.928203230275509, 2.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[7, 2] 
       3^Rational[1, 2], 4}, {-0.8660254037844386, 6.06217782649107, 4}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
       5, 2]}, {-2.598076211353316, 5.196152422706632, 2.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3 3^Rational[1, 2], 
       1}, {-3.4641016151377544`, 5.196152422706632, 1}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-3.4641016151377544`, 2.598076211353316, 5.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
       Rational[-1, 2]}, {-3.4641016151377544`, 6.06217782649107, -0.5}], 
     0.05], SphereBox[
     NCache[{0, Rational[7, 2] 3^Rational[1, 2], Rational[11, 2]}, {
      0, 6.06217782649107, 5.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       6}, {-3.4641016151377544`, -3.4641016151377544`, 6}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       6}, {-3.4641016151377544`, -5.196152422706632, 6}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], -3^Rational[1, 2], 
       6}, {-3.4641016151377544`, -1.7320508075688772`, 6}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 0, 6}, {-3.4641016151377544`, 0, 6}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3^Rational[1, 2], 
       6}, {-3.4641016151377544`, 1.7320508075688772`, 6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], 4 3^Rational[1, 2], 6}, {
      1.7320508075688772`, 6.928203230275509, 6}], 0.05], 
    SphereBox[
     NCache[{2 3^Rational[1, 2], 4 3^Rational[1, 2], 6}, {
      3.4641016151377544`, 6.928203230275509, 6}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 3 3^Rational[1, 2], 6}, {-1.7320508075688772`,
        5.196152422706632, 6}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-3.4641016151377544`, 4.330127018922193, 4.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-1.7320508075688772`, 6.06217782649107, 4.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[7, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, 6.06217782649107, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 
       6}, {-3.4641016151377544`, 3.4641016151377544`, 6}], 0.05], 
    SphereBox[NCache[{0, 4 3^Rational[1, 2], 6}, {0, 6.928203230275509, 6}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-1.7320508075688772`, 6.06217782649107, 5.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-3.4641016151377544`, 4.330127018922193, 5.5}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[7, 2] 
       3^Rational[1, 2], 4}, {-2.598076211353316, 6.06217782649107, 4}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
       5, 2]}, {-2.598076211353316, 6.928203230275509, 2.5}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 4 3^Rational[1, 2], 6}, {-1.7320508075688772`,
        6.928203230275509, 6}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3 3^Rational[1, 2], 
       6}, {-3.4641016151377544`, 5.196152422706632, 6}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
       9, 2]}, {-3.4641016151377544`, 6.06217782649107, 4.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
       11, 2]}, {-3.4641016151377544`, 6.06217782649107, 5.5}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 4 3^Rational[1, 2], 
       6}, {-3.4641016151377544`, 6.928203230275509, 6}], 0.05]}, 
   {GrayLevel[0], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, -5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, -4.330127018922193, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, -3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, -2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], -3^Rational[1, 2], 
       0}, {-3.4641016151377544`, -1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, -0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 0, 0}, {-3.4641016151377544`, 0, 0}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, 0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, 1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], 3}, {-2.598076211353316, 2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 
       0}, {-3.4641016151377544`, 3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-4) 
       3^Rational[1, 2], -6}, {-3.4641016151377544`, -6.928203230275509, -6}],
      0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, -6.06217782649107, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-3) 3^Rational[1, 2], 
       0}, {-1.7320508075688772`, -5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, -4.330127018922193, 3}], 
     0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-3) 
       3^Rational[1, 2], -6}, {-3.4641016151377544`, -5.196152422706632, -6}],
      0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, -4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
       0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], (-2) 
       3^Rational[
         1, 2], -6}, {-3.4641016151377544`, -3.4641016151377544`, -6}], 0.05],
     SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, -2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
       0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 
       3^Rational[1, 2], -3^
        Rational[
         1, 2], -6}, {-3.4641016151377544`, -1.7320508075688772`, -6}], 0.05],
     SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, -0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 0, -6}, {-3.4641016151377544`, 0, -6}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, 0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`, 
       1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 3^
       Rational[1, 2], -6}, {-3.4641016151377544`, 1.7320508075688772`, -6}], 
     0.05], SphereBox[
     NCache[{Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -3}, {-2.598076211353316, 2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {-1.7320508075688772`,
        3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{(-2) 3^Rational[1, 2], 2 
       3^Rational[1, 2], -6}, {-3.4641016151377544`, 
       3.4641016151377544`, -6}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], (-4) 
       3^Rational[1, 2], -6}, {-1.7320508075688772`, -6.928203230275509, -6}],
      0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, -6.06217782649107, -3}], 
     0.05], SphereBox[
     NCache[{0, (-3) 3^Rational[1, 2], 0}, {0, -5.196152422706632, 0}], 0.05],
     SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], 3}, {0.8660254037844386, -4.330127018922193, 3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-3) 
       3^Rational[1, 2], -6}, {-1.7320508075688772`, -5.196152422706632, -6}],
      0.05], SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, -4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], (-2) 
       3^Rational[
         1, 2], -6}, {-1.7320508075688772`, -3.4641016151377544`, -6}], 0.05],
     SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
     0.05], SphereBox[
     NCache[{-3^Rational[1, 2], -3^
        Rational[
         1, 2], -6}, {-1.7320508075688772`, -1.7320508075688772`, -6}], 0.05],
     SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}],
      0.05], SphereBox[{0, 0, 0}, 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2],
        3}, {0.8660254037844386, 0.8660254037844386, 3}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 0, -6}, {-1.7320508075688772`, 0, -6}], 0.05],
     SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, 0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2],
        3}, {0.8660254037844386, 2.598076211353316, 3}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 3^Rational[1, 2], -6}, {-1.7320508075688772`, 
       1.7320508075688772`, -6}], 0.05], 
    SphereBox[
     NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -3}, {-0.8660254037844386, 2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{0, 2 3^Rational[1, 2], 0}, {0, 3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{-3^Rational[1, 2], 2 
       3^Rational[1, 2], -6}, {-1.7320508075688772`, 
       3.4641016151377544`, -6}], 0.05], 
    SphereBox[
     NCache[{0, (-4) 3^Rational[1, 2], -6}, {0, -6.928203230275509, -6}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, -6.06217782649107, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}, {
      1.7320508075688772`, -5.196152422706632, 0}], 0.05], 
    SphereBox[
     NCache[{0, (-3) 3^Rational[1, 2], -6}, {0, -5.196152422706632, -6}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, -4.330127018922193, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
      1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{0, (-2) 3^Rational[1, 2], -6}, {0, -3.4641016151377544`, -6}], 
     0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
      1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
    SphereBox[
     NCache[{0, -3^Rational[1, 2], -6}, {0, -1.7320508075688772`, -6}], 0.05],
     SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, -0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}], 0.05], 
    SphereBox[{0, 0, -6}, 0.05], 
    SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
      1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
    SphereBox[NCache[{0, 3^Rational[1, 2], -6}, {0, 1.7320508075688772`, -6}],
      0.05], SphereBox[
     NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
       3^Rational[1, 2], -3}, {0.8660254037844386, 2.598076211353316, -3}], 
     0.05], SphereBox[
     NCache[{3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {
      1.7320508075688772`, 3.4641016151377544`, 0}], 0.05], 
    SphereBox[
     NCache[{0, 2 3^Rational[1, 2], -6}, {0, 3.4641016151377544`, -6}], 0.05],
     SphereBox[
     NCache[{3^Rational[1, 2], (-4) 3^Rational[1, 2], -6}, {
      1.7320508075688772`, -6.928203230275509, -6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}, {
      1.7320508075688772`, -5.196152422706632, -6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}, {
      1.7320508075688772`, -3.4641016151377544`, -6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], -3^Rational[1, 2], -6}, {
      1.7320508075688772`, -1.7320508075688772`, -6}], 0.05], 
    SphereBox[NCache[{3^Rational[1, 2], 0, -6}, {1.7320508075688772`, 0, -6}],
      0.05], SphereBox[
     NCache[{3^Rational[1, 2], 3^Rational[1, 2], -6}, {
      1.7320508075688772`, 1.7320508075688772`, -6}], 0.05], 
    SphereBox[
     NCache[{3^Rational[1, 2], 2 3^Rational[1, 2], -6}, {
      1.7320508075688772`, 3.4641016151377544`, -6}], 0.05]}, 
   {RGBColor[0.66, 0.66, 0.66], 
    TubeBox[NCache[{{2 3^Rational[1, 2], -3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
       3.4641016151377544`, -1.7320508075688772`, -6}, {
       3.4641016151377544`, -0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
      3.4641016151377544`, -0.8660254037844386, -7.5}, {
      3.4641016151377544`, -0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {2 3^Rational[1, 2], 0, -6}}, {{
       3.4641016151377544`, -0.8660254037844386, -6.5}, {
       3.4641016151377544`, 0, -6}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], -3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], -3^Rational[1, 2], -5}}, {{
       3.4641016151377544`, -1.7320508075688772`, -6}, {
       3.4641016151377544`, -1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {2 3^Rational[1, 2], -3^Rational[1, 2], -6}}, {{
       3.4641016151377544`, -2.598076211353316, -6.5}, {
       3.4641016151377544`, -1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 0, -6}, {
       2 3^Rational[1, 2], 0, -5}}, {{3.4641016151377544`, 0, -6}, {
       3.4641016151377544`, 0, -5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 0, -6}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{3.4641016151377544`, 0, -6}, {
       3.4641016151377544`, 0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], -3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, -1.7320508075688772`, -5}, {
       2.598076211353316, -1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], -3^Rational[1, 2], -5}, {
       Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, -1.7320508075688772`, -5}, {
       4.330127018922193, -1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
       3.4641016151377544`, -3.4641016151377544`, -6}, {
       3.4641016151377544`, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
      3.4641016151377544`, -2.598076211353316, -7.5}, {
      3.4641016151377544`, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 0, -5}, {
       Rational[5, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}}, {{
       3.4641016151377544`, 0, -5}, {4.330127018922193, 0, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 0, -5}, {
       Rational[3, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}}, {{
       3.4641016151377544`, 0, -5}, {2.598076211353316, 0, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {2 3^Rational[1, 2], 3^Rational[1, 2], -6}}, {{
       3.4641016151377544`, 0.8660254037844386, -6.5}, {
       3.4641016151377544`, 1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{3.4641016151377544`, 
      0.8660254037844386, -7.5}, {3.4641016151377544`, 
      0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, -5}, {
       2.598076211353316, -1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[-9, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, -1.7320508075688772`, -4.5}, {
      2.598076211353316, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[-9, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, -1.7320508075688772`, -4.5}, {
      4.330127018922193, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}}, {{
       3.4641016151377544`, -3.4641016151377544`, -6}, {
       3.4641016151377544`, -3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {
       2 3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}}, {{
       3.4641016151377544`, -4.330127018922193, -6.5}, {
       3.4641016151377544`, -3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{Rational[5, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
       4.330127018922193, 0, -4.5}, {4.330127018922193, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 0, -5}, {
       Rational[3, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}}, {{
       1.7320508075688772`, 0, -5}, {2.598076211353316, 0, -4.5}}], 0.02], 
    TubeBox[NCache[{{Rational[3, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
       2.598076211353316, 0, -4.5}, {2.598076211353316, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], 3^Rational[1, 2], -5}}, {{
       3.4641016151377544`, 1.7320508075688772`, -6}, {
       3.4641016151377544`, 1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{3.4641016151377544`, 1.7320508075688772`, -6}, {
       3.4641016151377544`, 2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], -6}, {
       3^Rational[1, 2], -3^Rational[1, 2], -5}}, {{
       1.7320508075688772`, -1.7320508075688772`, -6}, {
       1.7320508075688772`, -1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, -5}, {
       0.8660254037844386, -1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, -2.598076211353316, -3}, {
       2.598076211353316, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
       2.598076211353316, -0.8660254037844386, -3}, {
       2.598076211353316, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[-7, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}}, {{
       2.598076211353316, -1.7320508075688772`, -3.5}, {
       2.598076211353316, -0.8660254037844386, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, -2.598076211353316, -3}, {
       4.330127018922193, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[-7, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}}, {{
       4.330127018922193, -1.7320508075688772`, -3.5}, {
       4.330127018922193, -0.8660254037844386, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
       4.330127018922193, -0.8660254037844386, -3}, {
       4.330127018922193, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}, {
       Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, -3.4641016151377544`, -5}, {
       4.330127018922193, -3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, -3.4641016151377544`, -5}, {
       2.598076211353316, -3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{3.4641016151377544`, -5.196152422706632, -6}, {
       3.4641016151377544`, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
      3.4641016151377544`, -4.330127018922193, -7.5}, {
      3.4641016151377544`, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{Rational[5, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}}, {{4.330127018922193, 0, -3.5}, {
       4.330127018922193, 0.8660254037844386, -3}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 0, -6}, {3^Rational[1, 2], 0, -5}}, {{
       1.7320508075688772`, 0, -6}, {1.7320508075688772`, 0, -5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 0, -5}, {
       Rational[1, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}}, {{
       1.7320508075688772`, 0, -5}, {0.8660254037844386, 0, -4.5}}], 0.02], 
    TubeBox[NCache[{{Rational[3, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}}, {{2.598076211353316, 0, -3.5}, {
       2.598076211353316, 0.8660254037844386, -3}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, 1.7320508075688772`, -5}, {
       2.598076211353316, 1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3^Rational[1, 2], -5}, {
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, 1.7320508075688772`, -5}, {
       4.330127018922193, 1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{3.4641016151377544`, 2.598076211353316, -7.5}, {
      3.4641016151377544`, 2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {2 3^Rational[1, 2], 2 3^Rational[1, 2], -6}}, {{
       3.4641016151377544`, 2.598076211353316, -6.5}, {
       3.4641016151377544`, 3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], -6}}, {{
       1.7320508075688772`, -2.598076211353316, -6.5}, {
       1.7320508075688772`, -1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], -6}, {
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
       1.7320508075688772`, -1.7320508075688772`, -6}, {
       1.7320508075688772`, -0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {3^Rational[1, 2], 0, -6}}, {{
       1.7320508075688772`, -0.8660254037844386, -6.5}, {
       1.7320508075688772`, 0, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[-9, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 2]}}, {{
      0.8660254037844386, -1.7320508075688772`, -4.5}, {
      0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{0, -3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 2]}}, {{0, -1.7320508075688772`, -5}, {
       0.8660254037844386, -1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}}, {{
       2.598076211353316, -2.598076211353316, -3}, {
       2.598076211353316, -2.598076211353316, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, -3.4641016151377544`, -4.5}, {
      2.598076211353316, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}}, {{
       2.598076211353316, -3.4641016151377544`, -3.5}, {
       2.598076211353316, -2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}}, {{
       2.598076211353316, -0.8660254037844386, -3}, {
       2.598076211353316, -0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, -3.4641016151377544`, -4.5}, {
      4.330127018922193, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}}, {{
       4.330127018922193, -3.4641016151377544`, -3.5}, {
       4.330127018922193, -2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}}, {{
       4.330127018922193, -2.598076211353316, -3}, {
       4.330127018922193, -2.598076211353316, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}}, {{
       4.330127018922193, -0.8660254037844386, -3}, {
       4.330127018922193, -0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, -3.4641016151377544`, -5}, {
       2.598076211353316, -3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {
       2 3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}}, {{
       3.4641016151377544`, -6.06217782649107, -6.5}, {
       3.4641016151377544`, -5.196152422706632, -6}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}}, {{
       3.4641016151377544`, -5.196152422706632, -6}, {
       3.4641016151377544`, -5.196152422706632, -5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}}, {{
       4.330127018922193, 0.8660254037844386, -3}, {
       4.330127018922193, 0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, 0.8660254037844386, -3}, {
       4.330127018922193, 1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-9, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, 1.7320508075688772`, -4.5}, {
      4.330127018922193, 1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 0, -6}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{1.7320508075688772`, 0, -6}, {
       1.7320508075688772`, 0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
       0.8660254037844386, 0, -4.5}, {0.8660254037844386, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{0, 0, -5}, {
       Rational[1, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}}, {{0, 0, -5}, {
       0.8660254037844386, 0, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}}, {{
       2.598076211353316, 0.8660254037844386, -3}, {
       2.598076211353316, 0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, 0.8660254037844386, -3}, {
       2.598076211353316, 1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-9, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, 1.7320508075688772`, -4.5}, {
      2.598076211353316, 1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, -5}, {
       2.598076211353316, 1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 2 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], 2 3^Rational[1, 2], -5}}, {{
       3.4641016151377544`, 3.4641016151377544`, -6}, {
       3.4641016151377544`, 3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 2 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{3.4641016151377544`, 3.4641016151377544`, -6}, {
       3.4641016151377544`, 4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}}, {{
       1.7320508075688772`, -3.4641016151377544`, -6}, {
       1.7320508075688772`, -3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
       1.7320508075688772`, -3.4641016151377544`, -6}, {
       1.7320508075688772`, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
      1.7320508075688772`, -2.598076211353316, -7.5}, {
      1.7320508075688772`, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
      1.7320508075688772`, -0.8660254037844386, -7.5}, {
      1.7320508075688772`, -0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
       0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[-7, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}}, {{
       0.8660254037844386, -1.7320508075688772`, -3.5}, {
       0.8660254037844386, -0.8660254037844386, -3}}], 0.02], 
    TubeBox[
     NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
       0.8660254037844386, -0.8660254037844386, -3}, {
       0.8660254037844386, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{0, -3^Rational[1, 2], -6}, {
       0, -3^Rational[1, 2], -5}}, {{0, -1.7320508075688772`, -6}, {
       0, -1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{0, -3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 2]}}, {{
       0, -1.7320508075688772`, -5}, {-0.8660254037844386, \
-1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, -2.598076211353316, -2}, {
       3.4641016151377544`, -2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{4.330127018922193, -2.598076211353316, -2}, {
       3.4641016151377544`, -2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, -2.598076211353316, -2}, {
       1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, -4.330127018922193, -3}, {
       2.598076211353316, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{4.330127018922193, -0.8660254037844386, -2}, {
       3.4641016151377544`, -0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, -0.8660254037844386, -2}, {
       3.4641016151377544`, -0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, -0.8660254037844386, -2}, {
       1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, -4.330127018922193, -3}, {
       4.330127018922193, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, -3.4641016151377544`, -5}, {
       0.8660254037844386, -3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-4) 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{3.4641016151377544`, -6.928203230275509, -6}, {
       3.4641016151377544`, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{3.4641016151377544`, -6.06217782649107, -7.5}, {
      3.4641016151377544`, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}, {
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, -5.196152422706632, -5}, {
       4.330127018922193, -5.196152422706632, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, -5.196152422706632, -5}, {
       2.598076211353316, -5.196152422706632, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, 0.8660254037844386, -2}, {
       3.4641016151377544`, 0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{4.330127018922193, 0.8660254037844386, -2}, {
       3.4641016151377544`, 0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-7, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}}, {{4.330127018922193, 
       1.7320508075688772`, -3.5}, {
       4.330127018922193, 2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
       3^Rational[1, 2], 3^Rational[1, 2], -6}}, {{1.7320508075688772`, 
       0.8660254037844386, -6.5}, {
       1.7320508075688772`, 1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], 3^Rational[1, 2], -5}}, {{
       1.7320508075688772`, 1.7320508075688772`, -6}, {
       1.7320508075688772`, 1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{1.7320508075688772`, 
      0.8660254037844386, -7.5}, {1.7320508075688772`, 
      0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}}, {{0.8660254037844386, 0, -3.5}, {
       0.8660254037844386, 0.8660254037844386, -3}}], 0.02], 
    TubeBox[NCache[{{0, 0, -5}, {
       Rational[-1, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}}, {{0, 
       0, -5}, {-0.8660254037844386, 0, -4.5}}], 0.02], 
    TubeBox[{{0, 0, -6}, {0, 0, -5}}, 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, 0.8660254037844386, -2}, {
       1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-7, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}}, {{2.598076211353316, 
       1.7320508075688772`, -3.5}, {
       2.598076211353316, 2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, -5}, {
       0.8660254037844386, 1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 2 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, 3.4641016151377544`, -5}, {
       2.598076211353316, 3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 2 3^Rational[1, 2], -5}, {
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, 3.4641016151377544`, -5}, {
       4.330127018922193, 3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}}, {{
       1.7320508075688772`, -4.330127018922193, -6.5}, {
       1.7320508075688772`, -3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}}, {{
       0.8660254037844386, -3.4641016151377544`, -3.5}, {
       0.8660254037844386, -2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{
      0.8660254037844386, -3.4641016151377544`, -4.5}, {
      0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}}, {{
       0.8660254037844386, -2.598076211353316, -3}, {
       0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
       1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
       1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}}, {{
       0.8660254037844386, -0.8660254037844386, -3}, {
       0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{0, -3^Rational[1, 2], -6}, {
       0, Rational[-1, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, -1.7320508075688772`, -6}, {0, -0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
       0, 0, -6}}, {{0, -0.8660254037844386, -6.5}, {0, 0, -6}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
       0, -3^Rational[1, 2], -6}}, {{0, -2.598076211353316, -6.5}, {
       0, -1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-0.8660254037844386, -1.7320508075688772`, -4.5}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-1.7320508075688772`, -1.7320508075688772`, -5}, \
{-0.8660254037844386, -1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, -2.598076211353316, -1.5}, {
      3.4641016151377544`, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, -2.598076211353316, -1.5}, {
      1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}}, {{
       2.598076211353316, -4.330127018922193, -3}, {
       2.598076211353316, -4.330127018922193, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, -5.196152422706632, -4.5}, {
      2.598076211353316, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}}, {{
       2.598076211353316, -5.196152422706632, -3.5}, {
       2.598076211353316, -4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{
      3.4641016151377544`, -0.8660254037844386, -1.5}, {
      3.4641016151377544`, -0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{
      1.7320508075688772`, -0.8660254037844386, -1.5}, {
      1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}}, {{
       4.330127018922193, -4.330127018922193, -3}, {
       4.330127018922193, -4.330127018922193, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, -5.196152422706632, -4.5}, {
      4.330127018922193, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}}, {{
       4.330127018922193, -5.196152422706632, -3.5}, {
       4.330127018922193, -4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{0, (-2) 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{0, -3.4641016151377544`, -5}, {
       0.8660254037844386, -3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-4) 3^Rational[1, 2], -6}, {
       2 3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}}, {{
       3.4641016151377544`, -6.928203230275509, -6}, {
       3.4641016151377544`, -6.928203230275509, -5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, -5.196152422706632, -5}, {
       2.598076211353316, -5.196152422706632, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, 0.8660254037844386, -1.5}, {
      3.4641016151377544`, 0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}}, {{4.330127018922193, 2.598076211353316, -3}, {
       4.330127018922193, 2.598076211353316, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, 2.598076211353316, -3}, {
       4.330127018922193, 3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, 3.4641016151377544`, -4.5}, {
      4.330127018922193, 3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, -6}, {
       1.7320508075688772`, 2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
       1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}}, {{
       0.8660254037844386, 0.8660254037844386, -3}, {
       0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-9, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, 1.7320508075688772`, -4.5}, {
      0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
       0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 0, -5}, {
       Rational[-1, 2] 3^Rational[1, 2], 0, 
        Rational[-9, 2]}}, {{-1.7320508075688772`, 
        0, -5}, {-0.8660254037844386, 0, -4.5}}], 0.02], 
    TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], 0, 
        Rational[-7, 2]}}, {{-0.8660254037844386, 
        0, -4.5}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{0, 0, -6}, {
       0, Rational[1, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{0, 0, -6}, {
       0, 0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, 0.8660254037844386, -1.5}, {
      1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}}, {{2.598076211353316, 2.598076211353316, -3}, {
       2.598076211353316, 2.598076211353316, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, 3.4641016151377544`, -4.5}, {
      2.598076211353316, 3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, 2.598076211353316, -3}, {
       2.598076211353316, 3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{0, 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{0, 1.7320508075688772`, -5}, {0.8660254037844386,
        1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 2 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, 3.4641016151377544`, -5}, {
       2.598076211353316, 3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{
      1.7320508075688772`, -4.330127018922193, -7.5}, {
      1.7320508075688772`, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}}, {{
       1.7320508075688772`, -5.196152422706632, -6}, {
       1.7320508075688772`, -5.196152422706632, -5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{1.7320508075688772`, -5.196152422706632, -6}, {
       1.7320508075688772`, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, -4.330127018922193, -3}, {
       0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
       0.8660254037844386, -2.598076211353316, -2}, {
       0, -2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
       0.8660254037844386, -0.8660254037844386, -2}, {
       0, -0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
       0, Rational[-1, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, -0.8660254037844386, -7.5}, {0, -0.8660254037844386, -6.5}}], 0.02],
     TubeBox[NCache[{{
       0, Rational[-3, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
       0, Rational[-3, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, -2.598076211353316, -7.5}, {0, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{0, (-2) 3^Rational[1, 2], -6}, {
       0, (-2) 3^Rational[1, 2], -5}}, {{0, -3.4641016151377544`, -6}, {
       0, -3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{0, (-2) 3^Rational[1, 2], -6}, {
       0, Rational[-3, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, -3.4641016151377544`, -6}, {0, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], 0, 
        Rational[-7, 
         2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[
          1, 2], -3}}, {{-0.8660254037844386, -1.7320508075688772`, -3.5}, \
{-0.8660254037844386, -0.8660254037844386, -3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], -6}, {-3^
         Rational[1, 2], -3^
         Rational[
          1, 2], -5}}, {{-1.7320508075688772`, -1.7320508075688772`, -6}, \
{-1.7320508075688772`, -1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-1.7320508075688772`, -1.7320508075688772`, -5}, \
{-2.598076211353316, -1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {2 3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
       3.4641016151377544`, -2.598076211353316, -0.5}, {
       3.4641016151377544`, -1.7320508075688772`, 0}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], -3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, -1.7320508075688772`, 0}, {
       3.4641016151377544`, -0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, -3.4641016151377544`, 0}, {
       3.4641016151377544`, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, -3.4641016151377544`, 0}, {
       1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
       1.7320508075688772`, -2.598076211353316, -0.5}, {
       1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 0}, {
       1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, -4.330127018922193, -2}, {
       1.7320508075688772`, -4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, -4.330127018922193, -2}, {
       3.4641016151377544`, -4.330127018922193, -1.5}}], 0.02], 
    TubeBox[
     NCache[{{Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{4.330127018922193, -4.330127018922193, -2}, {
       3.4641016151377544`, -4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, -6.06217782649107, -3}, {
       2.598076211353316, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 0, 0}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, 0, 0}, {3.4641016151377544`,
        0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {2 3^Rational[1, 2], 0, 0}}, {{
       3.4641016151377544`, -0.8660254037844386, -0.5}, {
       3.4641016151377544`, 0, 0}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       3^Rational[1, 2], 0, 0}}, {{
       1.7320508075688772`, -0.8660254037844386, -0.5}, {
       1.7320508075688772`, 0, 0}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {1.7320508075688772`,
        0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, -6.06217782649107, -3}, {
       4.330127018922193, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{0, (-2) 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{
       0, -3.4641016151377544`, -5}, {-0.8660254037844386, \
-3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}, {
       Rational[5, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, -6.928203230275509, -5}, {
       4.330127018922193, -6.928203230275509, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{3.4641016151377544`, -6.928203230275509, -5}, {
       2.598076211353316, -6.928203230275509, -4.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, -5.196152422706632, -5}, {
       0.8660254037844386, -5.196152422706632, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {2 3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
       3.4641016151377544`, 0.8660254037844386, -0.5}, {
       3.4641016151377544`, 1.7320508075688772`, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, 2.598076211353316, -2}, {
       3.4641016151377544`, 2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{4.330127018922193, 2.598076211353316, -2}, {
       3.4641016151377544`, 2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}}, {{4.330127018922193, 
       3.4641016151377544`, -3.5}, {
       4.330127018922193, 4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
       3^Rational[1, 2], 2 3^Rational[1, 2], -6}}, {{1.7320508075688772`, 
       2.598076211353316, -6.5}, {
       1.7320508075688772`, 3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 2 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], 2 3^Rational[1, 2], -5}}, {{
       1.7320508075688772`, 3.4641016151377544`, -6}, {
       1.7320508075688772`, 3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{1.7320508075688772`, 2.598076211353316, -7.5}, {
      1.7320508075688772`, 2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
       0.8660254037844386, 0.8660254037844386, -2}, {
       0, 0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-7, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}}, {{0.8660254037844386, 
       1.7320508075688772`, -3.5}, {
       0.8660254037844386, 2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 0, -6}, {-3^Rational[1, 2], 
        0, -5}}, {{-1.7320508075688772`, 0, -6}, {-1.7320508075688772`, 
        0, -5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 0, -5}, {
       Rational[-3, 2] 3^Rational[1, 2], 0, 
        Rational[-9, 2]}}, {{-1.7320508075688772`, 
        0, -5}, {-2.598076211353316, 0, -4.5}}], 0.02], 
    TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}}, {{-0.8660254037844386, 
        0, -3.5}, {-0.8660254037844386, 0.8660254037844386, -3}}], 0.02], 
    TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
       0, Rational[1, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, 0.8660254037844386, -7.5}, {0, 0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
       0, 3^Rational[1, 2], -6}}, {{0, 0.8660254037844386, -6.5}, {
       0, 1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{0, 3^Rational[1, 2], -6}, {0, 3^Rational[1, 2], -5}}, {{
       0, 1.7320508075688772`, -6}, {0, 1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{1.7320508075688772`, 
       0.8660254037844386, -0.5}, {
       1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, 2.598076211353316, -2}, {
       1.7320508075688772`, 2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}}, {{2.598076211353316, 
       3.4641016151377544`, -3.5}, {
       2.598076211353316, 4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{0, 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{
       0, 1.7320508075688772`, -5}, {-0.8660254037844386, 
       1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 2 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, 3.4641016151377544`, -5}, {
       0.8660254037844386, 3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}}, {{
       1.7320508075688772`, -6.06217782649107, -6.5}, {
       1.7320508075688772`, -5.196152422706632, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}}, {{
       0.8660254037844386, -5.196152422706632, -3.5}, {
       0.8660254037844386, -4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, -5.196152422706632, -4.5}, {
      0.8660254037844386, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}}, {{
       0.8660254037844386, -4.330127018922193, -3}, {
       0.8660254037844386, -4.330127018922193, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{0.8660254037844386, -4.330127018922193, -2}, {
       1.7320508075688772`, -4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[
          1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
       0, -2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[
          1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
       0, -0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 0.02],
     TubeBox[NCache[{{
       0, Rational[-5, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
       0, (-2) 3^Rational[1, 2], -6}}, {{0, -4.330127018922193, -6.5}, {
       0, -3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[
          1, 2], -3}}, {{-0.8660254037844386, -3.4641016151377544`, -3.5}, \
{-0.8660254037844386, -2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-0.8660254037844386, -3.4641016151377544`, -4.5}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {-3^Rational[1, 2], -3^
         Rational[
          1, 2], -6}}, {{-1.7320508075688772`, -2.598076211353316, -6.5}, \
{-1.7320508075688772`, -1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], -6}, {-3^
         Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-1.7320508075688772`, -1.7320508075688772`, -6}, \
{-1.7320508075688772`, -0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {-3^Rational[1, 2], 
        0, -6}}, {{-1.7320508075688772`, -0.8660254037844386, -6.5}, \
{-1.7320508075688772`, 0, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-2.598076211353316, -1.7320508075688772`, -4.5}, \
{-2.598076211353316, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], -3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-3.4641016151377544`, -1.7320508075688772`, -5}, \
{-2.598076211353316, -1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], -3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
       3.4641016151377544`, -1.7320508075688772`, 0}, {
       3.4641016151377544`, -1.7320508075688772`, 1}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, -4.330127018922193, -1.5}, {
      3.4641016151377544`, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
       3.4641016151377544`, -4.330127018922193, -0.5}, {
       3.4641016151377544`, -3.4641016151377544`, 0}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}}, {{
       3.4641016151377544`, -3.4641016151377544`, 0}, {
       3.4641016151377544`, -3.4641016151377544`, 1}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
       1.7320508075688772`, -4.330127018922193, -0.5}, {
       1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, -4.330127018922193, -1.5}, {
      1.7320508075688772`, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}}, {{
       1.7320508075688772`, -3.4641016151377544`, 0}, {
       1.7320508075688772`, -3.4641016151377544`, 1}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
       3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
       1.7320508075688772`, -1.7320508075688772`, 0}, {
       1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}}, {{
       2.598076211353316, -6.928203230275509, -3.5}, {
       2.598076211353316, -6.06217782649107, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, -6.928203230275509, -4.5}, {
      2.598076211353316, -6.928203230275509, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}}, {{2.598076211353316, -6.06217782649107, -3}, {
       2.598076211353316, -6.06217782649107, -2}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 0, 0}, {
       2 3^Rational[1, 2], 0, 1}}, {{3.4641016151377544`, 0, 0}, {
       3.4641016151377544`, 0, 1}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
       1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}}, {{4.330127018922193, -6.06217782649107, -3}, {
       4.330127018922193, -6.06217782649107, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, -6.928203230275509, -4.5}, {
      4.330127018922193, -6.928203230275509, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}}, {{
       4.330127018922193, -6.928203230275509, -3.5}, {
       4.330127018922193, -6.06217782649107, -3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-1.7320508075688772`, -3.4641016151377544`, -5}, \
{-0.8660254037844386, -3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}, {
       Rational[3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, -6.928203230275509, -5}, {
       2.598076211353316, -6.928203230275509, -4.5}}], 0.02], 
    TubeBox[NCache[{{0, (-3) 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{0, -5.196152422706632, -5}, {
       0.8660254037844386, -5.196152422706632, -4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
       3.4641016151377544`, 1.7320508075688772`, 0}, {
       3.4641016151377544`, 1.7320508075688772`, 1}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, 2.598076211353316, -1.5}, {
      3.4641016151377544`, 2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, 1.7320508075688772`, 0}, {
       3.4641016151377544`, 2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{4.330127018922193, 4.330127018922193, -3}, {
       4.330127018922193, 5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}}, {{4.330127018922193, 4.330127018922193, -3}, {
       4.330127018922193, 4.330127018922193, -2}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 2 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{1.7320508075688772`, 3.4641016151377544`, -6}, {
       1.7320508075688772`, 4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
        0.8660254037844386, -3}, {-0.8660254037844386, 
        0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
       0, 0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}}, {{
       0.8660254037844386, 2.598076211353316, -3}, {
       0.8660254037844386, 2.598076211353316, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{0.8660254037844386, 2.598076211353316, -2}, {
       1.7320508075688772`, 2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, 2.598076211353316, -3}, {
       0.8660254037844386, 3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, 3.4641016151377544`, -4.5}, {
      0.8660254037844386, 3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 0, -6}, {-3^Rational[1, 2], 
        Rational[1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{-1.7320508075688772`, 
        0, -6}, {-1.7320508075688772`, 0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{Rational[-3, 2] 3^Rational[1, 2], 0, Rational[-9, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], 0, 
        Rational[-7, 2]}}, {{-2.598076211353316, 
        0, -4.5}, {-2.598076211353316, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 0, -5}, {
       Rational[-3, 2] 3^Rational[1, 2], 0, 
        Rational[-9, 2]}}, {{-3.4641016151377544`, 
        0, -5}, {-2.598076211353316, 0, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-0.8660254037844386, 
        0.8660254037844386, -3}, {-0.8660254037844386, 
       1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-9, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-0.8660254037844386, 
      1.7320508075688772`, -4.5}, {-0.8660254037844386, 
      1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{0, 3^Rational[1, 2], -6}, {
       0, Rational[3, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, 1.7320508075688772`, -6}, {0, 2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
       1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, 2.598076211353316, -1.5}, {
      1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
       1.7320508075688772`, 1.7320508075688772`, 0}, {
       1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}}, {{2.598076211353316, 4.330127018922193, -3}, {
       2.598076211353316, 4.330127018922193, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{2.598076211353316, 4.330127018922193, -3}, {
       2.598076211353316, 5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{-1.7320508075688772`, 
        1.7320508075688772`, -5}, {-0.8660254037844386, 
       1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{0, 2 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{0, 3.4641016151377544`, -5}, {0.8660254037844386,
        3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-4) 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{1.7320508075688772`, -6.928203230275509, -6}, {
       1.7320508075688772`, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-4) 3^Rational[1, 2], -6}, {
       3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}}, {{
       1.7320508075688772`, -6.928203230275509, -6}, {
       1.7320508075688772`, -6.928203230275509, -5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{1.7320508075688772`, -6.06217782649107, -7.5}, {
      1.7320508075688772`, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[
     NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, -6.06217782649107, -3}, {
       0.8660254037844386, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[-5, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
       0.8660254037844386, -4.330127018922193, -2}, {
       0, -4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{0, (-2) 3^Rational[1, 2], 0}, {
       0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, -3.4641016151377544`, 0}, {0, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
       0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
       0, -1.7320508075688772`, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       0, 0, 0}}, {{0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
    TubeBox[NCache[{{0, 0, 0}, {
       0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
       0, 0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, (-3) 3^Rational[1, 2], -6}, {
       0, Rational[-5, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, -5.196152422706632, -6}, {0, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{0, (-3) 3^Rational[1, 2], -6}, {
       0, (-3) 3^Rational[1, 2], -5}}, {{0, -5.196152422706632, -6}, {
       0, -5.196152422706632, -5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-5, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
       0, Rational[-5, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, -4.330127018922193, -7.5}, {0, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-0.8660254037844386, -4.330127018922193, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-2) 
        3^Rational[1, 2], -6}, {-3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-1.7320508075688772`, -3.4641016151377544`, -6}, \
{-1.7320508075688772`, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-2) 
        3^Rational[1, 2], -6}, {-3^Rational[1, 2], (-2) 
        3^Rational[
          1, 2], -5}}, {{-1.7320508075688772`, -3.4641016151377544`, -6}, \
{-1.7320508075688772`, -3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-1.7320508075688772`, -2.598076211353316, -7.5}, \
{-1.7320508075688772`, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-1.7320508075688772`, -0.8660254037844386, -7.5}, \
{-1.7320508075688772`, -0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-2.598076211353316, -2.598076211353316, -3}, \
{-2.598076211353316, -1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[
          1, 2], -3}}, {{-2.598076211353316, -1.7320508075688772`, -3.5}, \
{-2.598076211353316, -0.8660254037844386, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], 0, 
        Rational[-7, 
         2]}}, {{-2.598076211353316, -0.8660254037844386, -3}, \
{-2.598076211353316, 0, -3.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], -3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], -3^
         Rational[
          1, 2], -5}}, {{-3.4641016151377544`, -1.7320508075688772`, -6}, \
{-3.4641016151377544`, -1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], -3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, -1.7320508075688772`, 1}, {
       2.598076211353316, -1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
       2.598076211353316, -1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], -3^Rational[1, 2], 1}, {
       Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, -1.7320508075688772`, 1}, {
       4.330127018922193, -1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, -5.196152422706632, 0}, {
       3.4641016151377544`, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, -3.4641016151377544`, 1}, {
       2.598076211353316, -3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, -3.4641016151377544`, 1}, {
       2.598076211353316, -3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}, {
       Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, -3.4641016151377544`, 1}, {
       4.330127018922193, -3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, -5.196152422706632, 0}, {
       1.7320508075688772`, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, -3.4641016151377544`, 1}, {
       0.8660254037844386, -3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
       0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, -6.06217782649107, -2}, {
       3.4641016151377544`, -6.06217782649107, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{4.330127018922193, -6.06217782649107, -2}, {
       3.4641016151377544`, -6.06217782649107, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, -6.06217782649107, -2}, {
       1.7320508075688772`, -6.06217782649107, -1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 0, 1}, {
       Rational[3, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
       3.4641016151377544`, 0, 1}, {2.598076211353316, 0, 1.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
       Rational[3, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
       1.7320508075688772`, 0, 1}, {2.598076211353316, 0, 1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 0, 1}, {
       Rational[5, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
       3.4641016151377544`, 0, 1}, {4.330127018922193, 0, 1.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
       Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
       1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-1.7320508075688772`, -3.4641016151377544`, -5}, \
{-2.598076211353316, -3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{1.7320508075688772`, -6.928203230275509, -5}, {
       0.8660254037844386, -6.928203230275509, -4.5}}], 0.02], 
    TubeBox[NCache[{{0, (-3) 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{
       0, -5.196152422706632, -5}, {-0.8660254037844386, -5.196152422706632, \
-4.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}}, {{
       3.4641016151377544`, 1.7320508075688772`, 1}, {2.598076211353316, 
       1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}}, {{
       1.7320508075688772`, 1.7320508075688772`, 1}, {2.598076211353316, 
       1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3^Rational[1, 2], 1}, {
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}}, {{
       3.4641016151377544`, 1.7320508075688772`, 1}, {4.330127018922193, 
       1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {2 3^Rational[1, 2], 2 3^Rational[1, 2], 0}}, {{
       3.4641016151377544`, 2.598076211353316, -0.5}, {
       3.4641016151377544`, 3.4641016151377544`, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, 4.330127018922193, -2}, {
       3.4641016151377544`, 4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}, {
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{4.330127018922193, 4.330127018922193, -2}, {
       3.4641016151377544`, 4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
       0, 1.7320508075688772`, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
        0.8660254037844386, -2}, {-1.7320508075688772`, 
       0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
       0.8660254037844386, 2.598076211353316, -2}, {
       0, 2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}}, {{0.8660254037844386, 
       3.4641016151377544`, -3.5}, {
       0.8660254037844386, 4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {-3^Rational[1, 2], 3^
        Rational[1, 2], -6}}, {{-1.7320508075688772`, 
       0.8660254037844386, -6.5}, {-1.7320508075688772`, 
        1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3^
        Rational[1, 2], -6}, {-3^Rational[1, 2], 3^
        Rational[1, 2], -5}}, {{-1.7320508075688772`, 
        1.7320508075688772`, -6}, {-1.7320508075688772`, 
        1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], Rational[-13, 2]}}, {{-1.7320508075688772`, 
      0.8660254037844386, -7.5}, {-1.7320508075688772`, 
      0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{Rational[-3, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}}, {{-2.598076211353316, 
        0, -3.5}, {-2.598076211353316, 0.8660254037844386, -3}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 0, -6}, {(-2) 3^Rational[1, 2], 
        0, -5}}, {{-3.4641016151377544`, 0, -6}, {-3.4641016151377544`, 
        0, -5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-7, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}}, {{-0.8660254037844386, 
       1.7320508075688772`, -3.5}, {-0.8660254037844386, 
        2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{0, 2 3^Rational[1, 2], -6}, {
       0, 2 3^Rational[1, 2], -5}}, {{0, 3.4641016151377544`, -6}, {
       0, 3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[3, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
       0, 2 3^Rational[1, 2], -6}}, {{0, 2.598076211353316, -6.5}, {
       0, 3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{0, Rational[3, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
       0, Rational[3, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, 2.598076211353316, -7.5}, {0, 2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       3^Rational[1, 2], 2 3^Rational[1, 2], 0}}, {{1.7320508075688772`, 
       2.598076211353316, -0.5}, {
       1.7320508075688772`, 3.4641016151377544`, 0}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}}, {{
       1.7320508075688772`, 1.7320508075688772`, 1}, {0.8660254037844386, 
       1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{2.598076211353316, 4.330127018922193, -2}, {
       1.7320508075688772`, 4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{-1.7320508075688772`, 
        1.7320508075688772`, -5}, {-2.598076211353316, 
       1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{0, 2 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{
       0, 3.4641016151377544`, -5}, {-0.8660254037844386, 
       3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}}, {{
       0.8660254037844386, -6.06217782649107, -3}, {
       0.8660254037844386, -6.06217782649107, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{0.8660254037844386, -6.06217782649107, -2}, {
       1.7320508075688772`, -6.06217782649107, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, -6.928203230275509, -4.5}, {
      0.8660254037844386, -6.928203230275509, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}}, {{
       0.8660254037844386, -6.928203230275509, -3.5}, {
       0.8660254037844386, -6.06217782649107, -3}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-5, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       0, Rational[-5, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, -4.330127018922193, -1.5}, {0, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-5, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       0, (-2) 3^Rational[1, 2], 0}}, {{0, -4.330127018922193, -0.5}, {
       0, -3.4641016151377544`, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{-0.8660254037844386, -4.330127018922193, -2}, {
       0, -4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[
          1, 2], -2}}, {{-0.8660254037844386, -4.330127018922193, -3}, \
{-0.8660254037844386, -4.330127018922193, -2}}], 0.02], 
    TubeBox[NCache[{{0, (-2) 3^Rational[1, 2], 0}, {
       0, (-2) 3^Rational[1, 2], 1}}, {{0, -3.4641016151377544`, 0}, {
       0, -3.4641016151377544`, 1}}], 0.02], 
    TubeBox[NCache[{{0, (-2) 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}}, {{0, -3.4641016151377544`, 1}, {
       0.8660254037844386, -3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        3, 2]}}, {{0, -1.7320508075688772`, 1}, {
       0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {0, -3^Rational[1, 2], 1}}, {{
       0, -1.7320508075688772`, 0}, {0, -1.7320508075688772`, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-2.598076211353316, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[
          1, 2], -2}}, {{-2.598076211353316, -2.598076211353316, -3}, \
{-2.598076211353316, -2.598076211353316, -2}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 
        Rational[-1, 
         2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[
          1, 2], -2}}, {{-2.598076211353316, -0.8660254037844386, -3}, \
{-2.598076211353316, -0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-2.598076211353316, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 
        Rational[-1, 
         2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, 0, 1}, {
       Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
       0.8660254037844386, 0, 1.5}}], 0.02], 
    TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
    TubeBox[NCache[{{0, Rational[-7, 2] 3^Rational[1, 2], Rational[-13, 2]}, {
       0, (-3) 3^Rational[1, 2], -6}}, {{0, -6.06217782649107, -6.5}, {
       0, -5.196152422706632, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-0.8660254037844386, -5.196152422706632, -4.5}, \
{-0.8660254037844386, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[
          1, 2], -3}}, {{-0.8660254037844386, -5.196152422706632, -3.5}, \
{-0.8660254037844386, -4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {-3^Rational[1, 2], (-2) 
        3^Rational[
          1, 2], -6}}, {{-1.7320508075688772`, -4.330127018922193, -6.5}, \
{-1.7320508075688772`, -3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-2.598076211353316, -3.4641016151377544`, -4.5}, \
{-2.598076211353316, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[
          1, 2], -3}}, {{-2.598076211353316, -3.4641016151377544`, -3.5}, \
{-2.598076211353316, -2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {(-2) 
        3^Rational[1, 2], -3^
         Rational[
          1, 2], -6}}, {{-3.4641016151377544`, -2.598076211353316, -6.5}, \
{-3.4641016151377544`, -1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], -3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-3.4641016151377544`, -1.7320508075688772`, -6}, \
{-3.4641016151377544`, -0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {(-2) 3^Rational[1, 2], 
        0, -6}}, {{-3.4641016151377544`, -0.8660254037844386, -6.5}, \
{-3.4641016151377544`, 0, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[3, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, -1.7320508075688772`, 1.5}, {
      2.598076211353316, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[3, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, -1.7320508075688772`, 1.5}, {
      4.330127018922193, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}}, {{
       3.4641016151377544`, -5.196152422706632, 0}, {
       3.4641016151377544`, -5.196152422706632, 1}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, -6.06217782649107, -1.5}, {
      3.4641016151377544`, -6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}}, {{
       3.4641016151377544`, -6.06217782649107, -0.5}, {
       3.4641016151377544`, -5.196152422706632, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, -3.4641016151377544`, 1.5}, {
      2.598076211353316, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, -3.4641016151377544`, 1.5}, {
      4.330127018922193, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}}, {{
       1.7320508075688772`, -5.196152422706632, 0}, {
       1.7320508075688772`, -5.196152422706632, 1}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, -6.06217782649107, -1.5}, {
      1.7320508075688772`, -6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}}, {{
       1.7320508075688772`, -6.06217782649107, -0.5}, {
       1.7320508075688772`, -5.196152422706632, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, -3.4641016151377544`, 1.5}, {
      0.8660254037844386, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[3, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
      0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{Rational[3, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
       2.598076211353316, 0, 1.5}, {2.598076211353316, 0, 2.5}}], 0.02], 
    TubeBox[NCache[{{Rational[5, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
       4.330127018922193, 0, 1.5}, {4.330127018922193, 0, 2.5}}], 0.02], 
    TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
       0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-3.4641016151377544`, -3.4641016151377544`, -5}, \
{-2.598076211353316, -3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{0, (-4) 3^Rational[1, 2], -5}, {
       Rational[1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{0, -6.928203230275509, -5}, {
       0.8660254037844386, -6.928203230275509, -4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-1.7320508075688772`, -5.196152422706632, -5}, \
{-0.8660254037844386, -5.196152422706632, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}}, {{
      2.598076211353316, 1.7320508075688772`, 1.5}, {2.598076211353316, 
      1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}}, {{
      4.330127018922193, 1.7320508075688772`, 1.5}, {4.330127018922193, 
      1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], 2 3^Rational[1, 2], 1}}, {{
       3.4641016151377544`, 3.4641016151377544`, 0}, {
       3.4641016151377544`, 3.4641016151377544`, 1}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, 4.330127018922193, -1.5}, {
      3.4641016151377544`, 4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, 3.4641016151377544`, 0}, {
       3.4641016151377544`, 4.330127018922193, -0.5}}], 0.02], 
    TubeBox[
     NCache[{{0, 3^Rational[1, 2], 0}, {
       0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, 2.598076211353316, -1.5}, {0, 2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
       0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
    TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}}, {{
       0, 1.7320508075688772`, 1}, {0.8660254037844386, 1.7320508075688772`, 
       1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}}, {{-2.598076211353316, 
        0.8660254037844386, -3}, {-2.598076211353316, 
        0.8660254037844386, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], Rational[-3, 2]}}, {{-2.598076211353316, 
        0.8660254037844386, -2}, {-1.7320508075688772`, 
       0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2],
         Rational[-1, 2]}}, {{-1.7320508075688772`, 
      0.8660254037844386, -1.5}, {-1.7320508075688772`, 
      0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
        2.598076211353316, -3}, {-0.8660254037844386, 
        2.598076211353316, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{-0.8660254037844386, 2.598076211353316, -2}, {
       0, 2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}}, {{
       0.8660254037844386, 4.330127018922193, -3}, {
       0.8660254037844386, 4.330127018922193, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}, {
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{0.8660254037844386, 4.330127018922193, -2}, {
       1.7320508075688772`, 4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{0.8660254037844386, 4.330127018922193, -3}, {
       0.8660254037844386, 5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3^
        Rational[1, 2], -6}, {-3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], Rational[-13, 2]}}, {{-1.7320508075688772`, 
        1.7320508075688772`, -6}, {-1.7320508075688772`, 
       2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-2.598076211353316, 
        0.8660254037844386, -3}, {-2.598076211353316, 
       1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-9, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-2.598076211353316, 
      1.7320508075688772`, -4.5}, {-2.598076211353316, 
      1.7320508075688772`, -3.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 0, -6}, {(-2) 3^Rational[1, 2], 
        Rational[1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{-3.4641016151377544`, 
        0, -6}, {-3.4641016151377544`, 0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-0.8660254037844386, 
        2.598076211353316, -3}, {-0.8660254037844386, 
       3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-0.8660254037844386, 
      3.4641016151377544`, -4.5}, {-0.8660254037844386, 
      3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{0, 2 3^Rational[1, 2], -6}, {
       0, Rational[5, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, 3.4641016151377544`, -6}, {0, 4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, 3.4641016151377544`, 0}, {
       1.7320508075688772`, 4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, 4.330127018922193, -1.5}, {
      1.7320508075688772`, 4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], 2 3^Rational[1, 2], 1}}, {{
       1.7320508075688772`, 3.4641016151377544`, 0}, {
       1.7320508075688772`, 3.4641016151377544`, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}}, {{
      0.8660254037844386, 1.7320508075688772`, 1.5}, {0.8660254037844386, 
      1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{-3.4641016151377544`, 
        1.7320508075688772`, -5}, {-2.598076211353316, 
       1.7320508075688772`, -4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 2 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{-1.7320508075688772`, 
        3.4641016151377544`, -5}, {-0.8660254037844386, 
       3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[-7, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
       0.8660254037844386, -6.06217782649107, -2}, {
       0, -6.06217782649107, -1.5}}], 0.02], 
    TubeBox[NCache[{{0, (-3) 3^Rational[1, 2], 0}, {
       0, Rational[-5, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, -5.196152422706632, 0}, {0, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-0.8660254037844386, -4.330127018922193, -2}, \
{-1.7320508075688772`, -4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{0, (-2) 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}}, {{
       0, -3.4641016151377544`, 
        1}, {-0.8660254037844386, -3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        3, 2]}}, {{
       0, -1.7320508075688772`, 
        1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], -2}, {(-2) 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-2.598076211353316, -2.598076211353316, -2}, \
{-3.4641016151377544`, -2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
        0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
        0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-1.7320508075688772`, -3.4641016151377544`, 
        0}, {-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], -2}, {(-2) 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-2.598076211353316, -0.8660254037844386, -2}, \
{-3.4641016151377544`, -0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
        0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
        Rational[1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
        0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, 0, 1}, {
       Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
       1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, (-4) 3^Rational[1, 2], -6}, {
       0, (-4) 3^Rational[1, 2], -5}}, {{0, -6.928203230275509, -6}, {
       0, -6.928203230275509, -5}}], 0.02], 
    TubeBox[NCache[{{0, (-4) 3^Rational[1, 2], -6}, {
       0, Rational[-7, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, -6.928203230275509, -6}, {0, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-7, 2] 3^Rational[1, 2], Rational[-15, 2]}, {
       0, Rational[-7, 2] 3^Rational[1, 2], Rational[-13, 2]}}, {{
       0, -6.06217782649107, -7.5}, {0, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-0.8660254037844386, -6.06217782649107, -3}, \
{-0.8660254037844386, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {-3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-1.7320508075688772`, -4.330127018922193, -7.5}, \
{-1.7320508075688772`, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-3) 
        3^Rational[1, 2], -6}, {-3^Rational[1, 2], (-3) 
        3^Rational[
          1, 2], -5}}, {{-1.7320508075688772`, -5.196152422706632, -6}, \
{-1.7320508075688772`, -5.196152422706632, -5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-3) 
        3^Rational[1, 2], -6}, {-3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-1.7320508075688772`, -5.196152422706632, -6}, \
{-1.7320508075688772`, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-2.598076211353316, -4.330127018922193, -3}, \
{-2.598076211353316, -3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], (-2) 
        3^Rational[
          1, 2], -5}}, {{-3.4641016151377544`, -3.4641016151377544`, -6}, \
{-3.4641016151377544`, -3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-3.4641016151377544`, -3.4641016151377544`, -6}, \
{-3.4641016151377544`, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {(-2) 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-3.4641016151377544`, -2.598076211353316, -7.5}, \
{-3.4641016151377544`, -2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {(-2) 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-3.4641016151377544`, -0.8660254037844386, -7.5}, \
{-3.4641016151377544`, -0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, -2.598076211353316, 3}, {
       2.598076211353316, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}}, {{2.598076211353316, -3.4641016151377544`, 2.5}, {
       2.598076211353316, -2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[5, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}}, {{2.598076211353316, -1.7320508075688772`, 2.5}, {
       2.598076211353316, -0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[3, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
       2.598076211353316, -0.8660254037844386, 3}, {
       2.598076211353316, 0, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[5, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}}, {{4.330127018922193, -1.7320508075688772`, 2.5}, {
       4.330127018922193, -0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[5, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
       4.330127018922193, -0.8660254037844386, 3}, {
       4.330127018922193, 0, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}}, {{4.330127018922193, -3.4641016151377544`, 2.5}, {
       4.330127018922193, -2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[5, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, -2.598076211353316, 3}, {
       4.330127018922193, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}, {
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, -5.196152422706632, 1}, {
       4.330127018922193, -5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, -5.196152422706632, 1}, {
       2.598076211353316, -5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, -5.196152422706632, 1}, {
       2.598076211353316, -5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {2 3^Rational[1, 2], (-4) 3^Rational[1, 2], 0}}, {{
       3.4641016151377544`, -6.06217782649107, -0.5}, {
       3.4641016151377544`, -6.928203230275509, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {Rational[3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, -4.330127018922193, 3}, {
       2.598076211353316, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {Rational[5, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, -4.330127018922193, 3}, {
       4.330127018922193, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, -5.196152422706632, 1}, {
       0.8660254037844386, -5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       3^Rational[1, 2], (-4) 3^Rational[1, 2], 0}}, {{
       1.7320508075688772`, -6.06217782649107, -0.5}, {
       1.7320508075688772`, -6.928203230275509, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}}, {{0.8660254037844386, -3.4641016151377544`, 2.5}, {
       0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, -2.598076211353316, 3}, {
       0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, -4.330127018922193, 3}, {
       0.8660254037844386, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[5, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
       0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
       0.8660254037844386, -0.8660254037844386, 3}, {
       0.8660254037844386, 0, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 3}, {
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}}, {{
       2.598076211353316, 0.8660254037844386, 3}, {2.598076211353316, 
       1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{Rational[3, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        3}}, {{2.598076211353316, 0, 2.5}, {
       2.598076211353316, 0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{Rational[5, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        3}}, {{4.330127018922193, 0, 2.5}, {
       4.330127018922193, 0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 3}, {
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}}, {{
       4.330127018922193, 0.8660254037844386, 3}, {4.330127018922193, 
       1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 3}, {
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}}, {{
       0.8660254037844386, 0.8660254037844386, 3}, {0.8660254037844386, 
       1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        3}}, {{0.8660254037844386, 0, 2.5}, {
       0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{0, (-4) 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{
       0, -6.928203230275509, -5}, {-0.8660254037844386, -6.928203230275509, \
-4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-1.7320508075688772`, -5.196152422706632, -5}, \
{-2.598076211353316, -5.196152422706632, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        3}}, {{2.598076211353316, 1.7320508075688772`, 2.5}, {
       2.598076211353316, 2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        3}}, {{4.330127018922193, 1.7320508075688772`, 2.5}, {
       4.330127018922193, 2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, 3.4641016151377544`, 1}, {
       4.330127018922193, 3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, 3.4641016151377544`, 1}, {
       2.598076211353316, 3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, 3.4641016151377544`, 1}, {
       2.598076211353316, 3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {2 3^Rational[1, 2], 3 3^Rational[1, 2], 0}}, {{
       3.4641016151377544`, 4.330127018922193, -0.5}, {
       3.4641016151377544`, 5.196152422706632, 0}}], 0.02], 
    TubeBox[NCache[{{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       0, 2 3^Rational[1, 2], 0}}, {{0, 2.598076211353316, -0.5}, {
       0, 3.4641016151377544`, 0}}], 0.02], 
    TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
        3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
       1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], -2}, {(-2) 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], Rational[-3, 2]}}, {{-2.598076211353316, 
        0.8660254037844386, -2}, {-3.4641016151377544`, 
       0.8660254037844386, -1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
        0}}, {{-1.7320508075688772`, 
       0.8660254037844386, -0.5}, {-1.7320508075688772`, 1.7320508075688772`, 
        0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
        2.598076211353316, -2}, {-1.7320508075688772`, 
       2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
       0.8660254037844386, 4.330127018922193, -2}, {
       0, 4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {-3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], Rational[-13, 2]}}, {{-1.7320508075688772`, 
      2.598076211353316, -7.5}, {-1.7320508075688772`, 
      2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 2 
        3^Rational[1, 2], -6}, {-3^Rational[1, 2], 2 
        3^Rational[1, 2], -5}}, {{-1.7320508075688772`, 
        3.4641016151377544`, -6}, {-1.7320508075688772`, 
        3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {-3^Rational[1, 2], 2 
        3^Rational[1, 2], -6}}, {{-1.7320508075688772`, 
       2.598076211353316, -6.5}, {-1.7320508075688772`, 
        3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[-7, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}}, {{-2.598076211353316, 
       1.7320508075688772`, -3.5}, {-2.598076211353316, 
        2.598076211353316, -3}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {(-2) 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], Rational[-13, 2]}}, {{-3.4641016151377544`, 
      0.8660254037844386, -7.5}, {-3.4641016151377544`, 
      0.8660254037844386, -6.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {(-2) 3^Rational[1, 2], 3^
        Rational[1, 2], -6}}, {{-3.4641016151377544`, 
       0.8660254037844386, -6.5}, {-3.4641016151377544`, 
        1.7320508075688772`, -6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], 3^Rational[1, 2], -5}}, {{-3.4641016151377544`, 
        1.7320508075688772`, -6}, {-3.4641016151377544`, 
        1.7320508075688772`, -5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}}, {{-0.8660254037844386, 
       3.4641016151377544`, -3.5}, {-0.8660254037844386, 
        4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       3^Rational[1, 2], 3 3^Rational[1, 2], 0}}, {{1.7320508075688772`, 
       4.330127018922193, -0.5}, {
       1.7320508075688772`, 5.196152422706632, 0}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, 3.4641016151377544`, 1}, {
       0.8660254037844386, 3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
       0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 2 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{-1.7320508075688772`, 
        3.4641016151377544`, -5}, {-2.598076211353316, 
       3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{-0.8660254037844386, -6.06217782649107, -2}, {
       0, -6.06217782649107, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[
          1, 2], -2}}, {{-0.8660254037844386, -6.06217782649107, -3}, \
{-0.8660254037844386, -6.06217782649107, -2}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-7, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       0, Rational[-7, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, -6.06217782649107, -1.5}, {0, -6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-7, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       0, (-3) 3^Rational[1, 2], 0}}, {{0, -6.06217782649107, -0.5}, {
       0, -5.196152422706632, 0}}], 0.02], 
    TubeBox[NCache[{{0, (-3) 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}}, {{0, -5.196152422706632, 1}, {
       0.8660254037844386, -5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, (-3) 3^Rational[1, 2], 0}, {
       0, (-3) 3^Rational[1, 2], 1}}, {{0, -5.196152422706632, 0}, {
       0, -5.196152422706632, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-2.598076211353316, -4.330127018922193, -2}, \
{-1.7320508075688772`, -4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[
          1, 2], -2}}, {{-2.598076211353316, -4.330127018922193, -3}, \
{-2.598076211353316, -4.330127018922193, -2}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 
        Rational[-1, 
         2]}}, {{-1.7320508075688772`, -4.330127018922193, -1.5}, \
{-1.7320508075688772`, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        0}}, {{-1.7320508075688772`, -4.330127018922193, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, -3.4641016151377544`, 
      1.5}, {-0.8660254037844386, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        1}}, {{-1.7320508075688772`, -3.4641016151377544`, 
        0}, {-1.7320508075688772`, -3.4641016151377544`, 1}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, -3.4641016151377544`, 
        1}, {-0.8660254037844386, -3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
        1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
        1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
        0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[3, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
      1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {(-2) 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 
        Rational[-1, 
         2]}}, {{-3.4641016151377544`, -2.598076211353316, -1.5}, \
{-3.4641016151377544`, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {(-2) 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 
        Rational[-1, 
         2]}}, {{-3.4641016151377544`, -0.8660254037844386, -1.5}, \
{-3.4641016151377544`, -0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
       Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
        3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
        1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
        1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
     0.02], TubeBox[
     NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
        5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
        2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[
          1, 2], -3}}, {{-0.8660254037844386, -6.928203230275509, -3.5}, \
{-0.8660254037844386, -6.06217782649107, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-0.8660254037844386, -6.928203230275509, -4.5}, \
{-0.8660254037844386, -6.928203230275509, -3.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {-3^Rational[1, 2], (-3) 
        3^Rational[
          1, 2], -6}}, {{-1.7320508075688772`, -6.06217782649107, -6.5}, \
{-1.7320508075688772`, -5.196152422706632, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-2.598076211353316, -5.196152422706632, -4.5}, \
{-2.598076211353316, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[
          1, 2], -3}}, {{-2.598076211353316, -5.196152422706632, -3.5}, \
{-2.598076211353316, -4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {(-2) 3^Rational[1, 2], (-2) 
        3^Rational[
          1, 2], -6}}, {{-3.4641016151377544`, -4.330127018922193, -6.5}, \
{-3.4641016151377544`, -3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 4}}, {{2.598076211353316, -2.598076211353316, 3}, {
       2.598076211353316, -2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 4}}, {{2.598076211353316, -0.8660254037844386, 3}, {
       2.598076211353316, -0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 4}}, {{4.330127018922193, -0.8660254037844386, 3}, {
       4.330127018922193, -0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 4}}, {{4.330127018922193, -2.598076211353316, 3}, {
       4.330127018922193, -2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, -5.196152422706632, 1.5}, {
      4.330127018922193, -5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}}, {{4.330127018922193, -5.196152422706632, 2.5}, {
       4.330127018922193, -4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}}, {{2.598076211353316, -5.196152422706632, 2.5}, {
       2.598076211353316, -4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, -5.196152422706632, 1.5}, {
      2.598076211353316, -5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 4}}, {{2.598076211353316, -4.330127018922193, 3}, {
       2.598076211353316, -4.330127018922193, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 4}}, {{4.330127018922193, -4.330127018922193, 3}, {
       4.330127018922193, -4.330127018922193, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, -5.196152422706632, 1.5}, {
      0.8660254037844386, -5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}}, {{0.8660254037844386, -5.196152422706632, 2.5}, {
       0.8660254037844386, -4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 4}}, {{0.8660254037844386, -2.598076211353316, 3}, {
       0.8660254037844386, -2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 4}}, {{0.8660254037844386, -4.330127018922193, 3}, {
       0.8660254037844386, -4.330127018922193, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 4}}, {{
       0.8660254037844386, -0.8660254037844386, 3}, {
       0.8660254037844386, -0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        4}}, {{2.598076211353316, 0.8660254037844386, 3}, {
       2.598076211353316, 0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        4}}, {{4.330127018922193, 0.8660254037844386, 3}, {
       4.330127018922193, 0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        4}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
       0.8660254037844386, 0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}, {
       Rational[-1, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-1.7320508075688772`, -6.928203230275509, -5}, \
{-0.8660254037844386, -6.928203230275509, -4.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-3.4641016151377544`, -5.196152422706632, -5}, \
{-2.598076211353316, -5.196152422706632, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 3}, {
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, 2.598076211353316, 3}, {
       2.598076211353316, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, 3.4641016151377544`, 1.5}, {
      2.598076211353316, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        4}}, {{2.598076211353316, 2.598076211353316, 3}, {
       2.598076211353316, 2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 3}, {
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, 2.598076211353316, 3}, {
       4.330127018922193, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, 3.4641016151377544`, 1.5}, {
      4.330127018922193, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        4}}, {{4.330127018922193, 2.598076211353316, 3}, {
       4.330127018922193, 2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], 3 3^Rational[1, 2], 1}}, {{
       3.4641016151377544`, 5.196152422706632, 0}, {
       3.4641016151377544`, 5.196152422706632, 1}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3 3^Rational[1, 2], 0}, {
       2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{3.4641016151377544`, 5.196152422706632, 0}, {
       3.4641016151377544`, 6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, 2 3^Rational[1, 2], 0}, {
       0, 2 3^Rational[1, 2], 1}}, {{0, 3.4641016151377544`, 0}, {
       0, 3.4641016151377544`, 1}}], 0.02], 
    TubeBox[NCache[{{0, 2 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}}, {{0, 3.4641016151377544`, 1}, {0.8660254037844386, 
       3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, 2 3^Rational[1, 2], 0}, {
       0, Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, 3.4641016151377544`, 0}, {0, 4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
       0, Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, 4.330127018922193, -1.5}, {0, 4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{-1.7320508075688772`,
         1.7320508075688772`, 0}, {-1.7320508075688772`, 1.7320508075688772`, 
        1}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
        1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
      1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {(-2) 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], Rational[-1, 2]}}, {{-3.4641016151377544`, 
      0.8660254037844386, -1.5}, {-3.4641016151377544`, 
      0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
        0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2],
         Rational[-1, 2]}}, {{-1.7320508075688772`, 
      2.598076211353316, -1.5}, {-1.7320508075688772`, 
      2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}}, {{-2.598076211353316, 
        2.598076211353316, -3}, {-2.598076211353316, 2.598076211353316, -2}}],
      0.02], TubeBox[
     NCache[{{Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], Rational[-3, 2]}}, {{-2.598076211353316, 
        2.598076211353316, -2}, {-1.7320508075688772`, 
       2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}, {
       0, Rational[5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}}, {{-0.8660254037844386, 4.330127018922193, -2}, {
       0, 4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
        4.330127018922193, -3}, {-0.8660254037844386, 
        4.330127018922193, -2}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 2 
        3^Rational[1, 2], -6}, {-3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], Rational[-13, 2]}}, {{-1.7320508075688772`, 
        3.4641016151377544`, -6}, {-1.7320508075688772`, 
       4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-2.598076211353316, 
        2.598076211353316, -3}, {-2.598076211353316, 
       3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-2.598076211353316, 
      3.4641016151377544`, -4.5}, {-2.598076211353316, 
      3.4641016151377544`, -3.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{-3.4641016151377544`, 
        1.7320508075688772`, -6}, {-3.4641016151377544`, 
       2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-0.8660254037844386, 
        4.330127018922193, -3}, {-0.8660254037844386, 
       5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{1.7320508075688772`, 5.196152422706632, 0}, {
       1.7320508075688772`, 6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3 3^Rational[1, 2], 0}, {
       3^Rational[1, 2], 3 3^Rational[1, 2], 1}}, {{
       1.7320508075688772`, 5.196152422706632, 0}, {
       1.7320508075688772`, 5.196152422706632, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 3}, {
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
       0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, 3.4641016151377544`, 1.5}, {
      0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        4}}, {{0.8660254037844386, 2.598076211353316, 3}, {
       0.8660254037844386, 2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-9, 2]}}, {{-3.4641016151377544`, 
        3.4641016151377544`, -5}, {-2.598076211353316, 
       3.4641016151377544`, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-0.8660254037844386, -6.06217782649107, -2}, \
{-1.7320508075688772`, -6.06217782649107, -1.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-7, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       0, (-4) 3^Rational[1, 2], 0}}, {{0, -6.06217782649107, -0.5}, {
       0, -6.928203230275509, 0}}], 0.02], 
    TubeBox[NCache[{{0, (-3) 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}}, {{
       0, -5.196152422706632, 1}, {-0.8660254037844386, -5.196152422706632, 
       1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], -2}, {(-2) 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-2.598076211353316, -4.330127018922193, -2}, \
{-3.4641016151377544`, -4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-1.7320508075688772`, -5.196152422706632, 
        0}, {-1.7320508075688772`, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[5, 2]}}, {{-0.8660254037844386, -4.330127018922193, 
        3}, {-0.8660254037844386, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}}, {{-0.8660254037844386, -3.4641016151377544`, 
       2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, -2.598076211353316, 
        3}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[
     NCache[{{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, -3.4641016151377544`, 
        1}, {-2.598076211353316, -3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
        1}, {-2.598076211353316, -1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[5, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}}, {{-0.8660254037844386, -1.7320508075688772`, 
       2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
        5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
        3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-3.4641016151377544`, -3.4641016151377544`, 
        0}, {-3.4641016151377544`, -2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], -3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-3.4641016151377544`, -1.7320508075688772`, 
        0}, {-3.4641016151377544`, -0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {(-2) 3^Rational[1, 2], -3^Rational[1, 2], 
        0}}, {{-3.4641016151377544`, -2.598076211353316, -0.5}, \
{-3.4641016151377544`, -1.7320508075688772`, 0}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {(-2) 3^Rational[1, 2], 0, 
        0}}, {{-3.4641016151377544`, -0.8660254037844386, -0.5}, \
{-3.4641016151377544`, 0, 0}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 0, 0}, {(-2) 3^Rational[1, 2], 
        Rational[1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-3.4641016151377544`, 0, 
        0}, {-3.4641016151377544`, 0.8660254037844386, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
       Rational[-3, 2] 3^Rational[1, 2], 0, Rational[
        3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-2.598076211353316, 0, 
        1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
        3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
        0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-4) 
        3^Rational[1, 2], -6}, {-3^Rational[1, 2], (-4) 
        3^Rational[
          1, 2], -5}}, {{-1.7320508075688772`, -6.928203230275509, -6}, \
{-1.7320508075688772`, -6.928203230275509, -5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-4) 
        3^Rational[1, 2], -6}, {-3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-1.7320508075688772`, -6.928203230275509, -6}, \
{-1.7320508075688772`, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {-3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-1.7320508075688772`, -6.06217782649107, -7.5}, \
{-1.7320508075688772`, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-2.598076211353316, -6.06217782649107, -3}, \
{-2.598076211353316, -5.196152422706632, -3.5}}], 0.02], 
    TubeBox[
     NCache[{{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-3.4641016151377544`, -5.196152422706632, -6}, \
{-3.4641016151377544`, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], (-3) 
        3^Rational[
          1, 2], -5}}, {{-3.4641016151377544`, -5.196152422706632, -6}, \
{-3.4641016151377544`, -5.196152422706632, -5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {(-2) 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-3.4641016151377544`, -4.330127018922193, -7.5}, \
{-3.4641016151377544`, -4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        4}, {3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{0.8660254037844386, -2.598076211353316, 4}, {
       1.7320508075688772`, -2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        4}, {3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, -2.598076211353316, 4}, {
       1.7320508075688772`, -2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        4}, {2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, -2.598076211353316, 4}, {
       3.4641016151377544`, -2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        4}, {2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{4.330127018922193, -2.598076211353316, 4}, {
       3.4641016151377544`, -2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        4}, {2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{4.330127018922193, -0.8660254037844386, 4}, {
       3.4641016151377544`, -0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        4}, {2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, -0.8660254037844386, 4}, {
       3.4641016151377544`, -0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        4}, {3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{0.8660254037844386, -0.8660254037844386, 4}, {
       1.7320508075688772`, -0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        4}, {3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, -0.8660254037844386, 4}, {
       1.7320508075688772`, -0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        3}}, {{4.330127018922193, -5.196152422706632, 2.5}, {
       4.330127018922193, -6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        3}}, {{2.598076211353316, -5.196152422706632, 2.5}, {
       2.598076211353316, -6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}, {2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, -4.330127018922193, 4}, {
       3.4641016151377544`, -4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}, {2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{4.330127018922193, -4.330127018922193, 4}, {
       3.4641016151377544`, -4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}, {3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{0.8660254037844386, -4.330127018922193, 4}, {
       1.7320508075688772`, -4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}, {3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, -4.330127018922193, 4}, {
       1.7320508075688772`, -4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        3}}, {{0.8660254037844386, -5.196152422706632, 2.5}, {
       0.8660254037844386, -6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        4}, {0, Rational[-3, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, -2.598076211353316, 4}, {
       0, -2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}, {0, Rational[-5, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, -4.330127018922193, 4}, {
       0, -4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        4}, {0, Rational[-1, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, -0.8660254037844386, 4}, {
       0, -0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 4}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, 0.8660254037844386, 4}, {1.7320508075688772`, 
       0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 4}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       2.598076211353316, 0.8660254037844386, 4}, {1.7320508075688772`, 
       0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 4}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, 0.8660254037844386, 4}, {
       3.4641016151377544`, 0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 4}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{4.330127018922193, 0.8660254037844386, 4}, {
       3.4641016151377544`, 0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 4}, {
       0, Rational[1, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, 0.8660254037844386, 4}, {
       0, 0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-1.7320508075688772`, -6.928203230275509, -5}, \
{-2.598076211353316, -6.928203230275509, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        3}}, {{2.598076211353316, 3.4641016151377544`, 2.5}, {
       2.598076211353316, 4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 4}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, 2.598076211353316, 4}, {
       3.4641016151377544`, 2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 4}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{4.330127018922193, 2.598076211353316, 4}, {
       3.4641016151377544`, 2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 4}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, 2.598076211353316, 4}, {1.7320508075688772`, 
       2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 4}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       2.598076211353316, 2.598076211353316, 4}, {1.7320508075688772`, 
       2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        3}}, {{4.330127018922193, 3.4641016151377544`, 2.5}, {
       4.330127018922193, 4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {
       Rational[5, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, 5.196152422706632, 1}, {
       4.330127018922193, 5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}}, {{3.4641016151377544`, 5.196152422706632, 1}, {
       2.598076211353316, 5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {
       Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, 5.196152422706632, 1}, {
       2.598076211353316, 5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, 2 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}}, {{0, 3.4641016151377544`, 1}, {-0.8660254037844386, 
       3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[5, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
       0, 3 3^Rational[1, 2], 0}}, {{0, 4.330127018922193, -0.5}, {
       0, 5.196152422706632, 0}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
        1}, {-2.598076211353316, 1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        3}}, {{-0.8660254037844386, 1.7320508075688772`, 
       2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {(-2) 3^Rational[1, 2], 3^Rational[1, 2], 
        0}}, {{-3.4641016151377544`, 
       0.8660254037844386, -0.5}, {-3.4641016151377544`, 1.7320508075688772`, 
        0}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {-3^Rational[1, 2], 2 3^Rational[1, 2], 
        0}}, {{-1.7320508075688772`, 
       2.598076211353316, -0.5}, {-1.7320508075688772`, 3.4641016151377544`, 
        0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], -2}, {(-2) 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], Rational[-3, 2]}}, {{-2.598076211353316, 
        2.598076211353316, -2}, {-3.4641016151377544`, 
       2.598076211353316, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
        4.330127018922193, -2}, {-1.7320508075688772`, 
       4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}}, {{-2.598076211353316, 
       3.4641016151377544`, -3.5}, {-2.598076211353316, 
        4.330127018922193, -3}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {(-2) 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], Rational[-13, 2]}}, {{-3.4641016151377544`, 
      2.598076211353316, -7.5}, {-3.4641016151377544`, 
      2.598076211353316, -6.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], 2 3^Rational[1, 2], -5}}, {{-3.4641016151377544`, 
        3.4641016151377544`, -6}, {-3.4641016151377544`, 
        3.4641016151377544`, -5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {(-2) 3^Rational[1, 2], 2 
        3^Rational[1, 2], -6}}, {{-3.4641016151377544`, 
       2.598076211353316, -6.5}, {-3.4641016151377544`, 
        3.4641016151377544`, -6}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}}, {{1.7320508075688772`, 5.196152422706632, 1}, {
       0.8660254037844386, 5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        3}}, {{0.8660254037844386, 3.4641016151377544`, 2.5}, {
       0.8660254037844386, 4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 4}, {
       0, Rational[3, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, 2.598076211353316, 4}, {
       0, 2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {-3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        0}}, {{-1.7320508075688772`, -6.06217782649107, -0.5}, \
{-1.7320508075688772`, -5.196152422706632, 0}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], 
        Rational[-1, 
         2]}}, {{-1.7320508075688772`, -6.06217782649107, -1.5}, \
{-1.7320508075688772`, -6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[
          1, 2], -2}}, {{-2.598076211353316, -6.06217782649107, -3}, \
{-2.598076211353316, -6.06217782649107, -2}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-2.598076211353316, -6.06217782649107, -2}, \
{-1.7320508075688772`, -6.06217782649107, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, -5.196152422706632, 
      1.5}, {-0.8660254037844386, -5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}}, {{-0.8660254037844386, -5.196152422706632, 
       2.5}, {-0.8660254037844386, -4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        1}}, {{-1.7320508075688772`, -5.196152422706632, 
        0}, {-1.7320508075688772`, -5.196152422706632, 1}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, -5.196152422706632, 
        1}, {-0.8660254037844386, -5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        0}}, {{-3.4641016151377544`, -4.330127018922193, -0.5}, \
{-3.4641016151377544`, -3.4641016151377544`, 0}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {(-2) 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 
        Rational[-1, 
         2]}}, {{-3.4641016151377544`, -4.330127018922193, -1.5}, \
{-3.4641016151377544`, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}}, {{-0.8660254037844386, -4.330127018922193, 
        3}, {-0.8660254037844386, -4.330127018922193, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}, {0, Rational[-5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, -4.330127018922193, 4}, {
       0, -4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 4}}, {{-0.8660254037844386, -2.598076211353316, 
        3}, {-0.8660254037844386, -2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        4}, {0, Rational[-3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, -2.598076211353316, 4}, {
       0, -2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        1}}, {{-3.4641016151377544`, -3.4641016151377544`, 
        0}, {-3.4641016151377544`, -3.4641016151377544`, 1}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}}, {{-3.4641016151377544`, -3.4641016151377544`, 
        1}, {-2.598076211353316, -3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, -3.4641016151377544`, 
      1.5}, {-2.598076211353316, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[3, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, -1.7320508075688772`, 
      1.5}, {-2.598076211353316, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], -3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], -3^Rational[1, 2], 
        1}}, {{-3.4641016151377544`, -1.7320508075688772`, 
        0}, {-3.4641016151377544`, -1.7320508075688772`, 1}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], -3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        3, 2]}}, {{-3.4641016151377544`, -1.7320508075688772`, 
        1}, {-2.598076211353316, -1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        4}, {0, Rational[-1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 4}, {
       0, -0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 4}}, {{-0.8660254037844386, -0.8660254037844386, 
        3}, {-0.8660254037844386, -0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 0, 1}, {
       Rational[-3, 2] 3^Rational[1, 2], 0, Rational[
        3, 2]}}, {{-3.4641016151377544`, 0, 1}, {-2.598076211353316, 0, 
        1.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 0, 0}, {(-2) 3^Rational[1, 2], 0, 
        1}}, {{-3.4641016151377544`, 0, 0}, {-3.4641016151377544`, 0, 1}}], 
     0.02], TubeBox[
     NCache[{{Rational[-3, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], 0, Rational[
        5, 2]}}, {{-2.598076211353316, 0, 1.5}, {-2.598076211353316, 0, 
        2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], 4}}, {{-0.8660254037844386, 0.8660254037844386, 
        3}, {-0.8660254037844386, 0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        4}, {0, Rational[1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 4}, {
       0, 0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[
          1, 2], -3}}, {{-2.598076211353316, -6.928203230275509, -3.5}, \
{-2.598076211353316, -6.06217782649107, -3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-7, 
         2]}}, {{-2.598076211353316, -6.928203230275509, -4.5}, \
{-2.598076211353316, -6.928203230275509, -3.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}, {(-2) 3^Rational[1, 2], (-3) 
        3^Rational[
          1, 2], -6}}, {{-3.4641016151377544`, -6.06217782649107, -6.5}, \
{-3.4641016151377544`, -5.196152422706632, -6}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, -2.598076211353316, 4.5}, {
      1.7320508075688772`, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        9, 2]}, {
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, -2.598076211353316, 4.5}, {
      3.4641016151377544`, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        9, 2]}, {
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, -0.8660254037844386, 4.5}, {
      3.4641016151377544`, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, -0.8660254037844386, 4.5}, {
      1.7320508075688772`, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        9, 2]}, {
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, -4.330127018922193, 4.5}, {
      3.4641016151377544`, -4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, -4.330127018922193, 4.5}, {
      1.7320508075688772`, -4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-3, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       0, Rational[-3, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, -2.598076211353316, 4.5}, {0, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-5, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       0, Rational[-5, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, -4.330127018922193, 4.5}, {0, -4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       0, Rational[-1, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, -0.8660254037844386, 4.5}, {0, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, 0.8660254037844386, 4.5}, {
      1.7320508075688772`, 0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, 0.8660254037844386, 4.5}, {
      3.4641016151377544`, 0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       0, Rational[1, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, 0.8660254037844386, 4.5}, {0, 0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-4) 3^Rational[1, 2], -5}, {
       Rational[-3, 2] 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        Rational[-9, 
         2]}}, {{-3.4641016151377544`, -6.928203230275509, -5}, \
{-2.598076211353316, -6.928203230275509, -4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        4}}, {{2.598076211353316, 4.330127018922193, 3}, {
       2.598076211353316, 4.330127018922193, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 3}, {
       Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, 4.330127018922193, 3}, {
       2.598076211353316, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, 5.196152422706632, 1.5}, {
      2.598076211353316, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, 2.598076211353316, 4.5}, {
      3.4641016151377544`, 2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, 2.598076211353316, 4.5}, {
      1.7320508075688772`, 2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 3}, {
       Rational[5, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, 4.330127018922193, 3}, {
       4.330127018922193, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, 5.196152422706632, 1.5}, {
      4.330127018922193, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        4}}, {{4.330127018922193, 4.330127018922193, 3}, {
       4.330127018922193, 4.330127018922193, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, 3.4641016151377544`, 
      1.5}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
        3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, 3.4641016151377544`, 
        1}, {-0.8660254037844386, 3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 2 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], 2 3^Rational[1, 2], 
        1}}, {{-1.7320508075688772`, 3.4641016151377544`, 
        0}, {-1.7320508075688772`, 3.4641016151377544`, 1}}], 0.02], 
    TubeBox[NCache[{{0, 3 3^Rational[1, 2], 0}, {
       0, 3 3^Rational[1, 2], 1}}, {{0, 5.196152422706632, 0}, {
       0, 5.196152422706632, 1}}], 0.02], 
    TubeBox[NCache[{{0, 3 3^Rational[1, 2], 1}, {
       Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}}, {{0, 5.196152422706632, 1}, {0.8660254037844386, 
       5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, 3 3^Rational[1, 2], 0}, {
       0, Rational[7, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
       0, 5.196152422706632, 0}, {0, 6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, 1.7320508075688772`, 
      1.5}, {-2.598076211353316, 1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{-3.4641016151377544`, 
        1.7320508075688772`, 0}, {-3.4641016151377544`, 1.7320508075688772`, 
        1}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
        3, 2]}}, {{-3.4641016151377544`, 1.7320508075688772`, 
        1}, {-2.598076211353316, 1.7320508075688772`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], 4}}, {{-0.8660254037844386, 2.598076211353316, 
        3}, {-0.8660254037844386, 2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        4}, {0, Rational[3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, 2.598076211353316, 4}, {
       0, 2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-3.4641016151377544`, 1.7320508075688772`, 
        0}, {-3.4641016151377544`, 2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {(-2) 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], Rational[-1, 2]}}, {{-3.4641016151377544`, 
      2.598076211353316, -1.5}, {-3.4641016151377544`, 
      2.598076211353316, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2],
         Rational[-1, 2]}}, {{-1.7320508075688772`, 
      4.330127018922193, -1.5}, {-1.7320508075688772`, 
      4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 2 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-1.7320508075688772`, 3.4641016151377544`, 
        0}, {-1.7320508075688772`, 4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], Rational[-3, 2]}}, {{-2.598076211353316, 
        4.330127018922193, -2}, {-1.7320508075688772`, 
       4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}}, {{-2.598076211353316, 
        4.330127018922193, -3}, {-2.598076211353316, 4.330127018922193, -2}}],
      0.02], TubeBox[
     NCache[{{Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -3}, {
       Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], 
        Rational[-7, 2]}}, {{-2.598076211353316, 
        4.330127018922193, -3}, {-2.598076211353316, 
       5.196152422706632, -3.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-13, 2]}}, {{-3.4641016151377544`, 
        3.4641016151377544`, -6}, {-3.4641016151377544`, 
       4.330127018922193, -6.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 3}, {
       Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, 4.330127018922193, 3}, {
       0.8660254037844386, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[3, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, 5.196152422706632, 1.5}, {
      0.8660254037844386, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        4}}, {{0.8660254037844386, 4.330127018922193, 3}, {
       0.8660254037844386, 4.330127018922193, 4}}], 0.02], 
    TubeBox[
     NCache[{{0, Rational[3, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       0, Rational[3, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, 2.598076211353316, 4.5}, {0, 2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {-3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        0}}, {{-1.7320508075688772`, -6.06217782649107, -0.5}, \
{-1.7320508075688772`, -6.928203230275509, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], -2}, {(-2) 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], 
        Rational[-3, 
         2]}}, {{-2.598076211353316, -6.06217782649107, -2}, \
{-3.4641016151377544`, -6.06217782649107, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        3}}, {{-0.8660254037844386, -5.196152422706632, 
       2.5}, {-0.8660254037844386, -6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, -5.196152422706632, 
        1}, {-2.598076211353316, -5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-3.4641016151377544`, -5.196152422706632, 
        0}, {-3.4641016151377544`, -4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, -4.330127018922193, 
        4}, {-1.7320508075688772`, -4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, -2.598076211353316, 
        4}, {-1.7320508075688772`, -2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        Rational[5, 2]}}, {{-2.598076211353316, -4.330127018922193, 
        3}, {-2.598076211353316, -3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}}, {{-2.598076211353316, -3.4641016151377544`, 
       2.5}, {-2.598076211353316, -2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, -2.598076211353316, 
        3}, {-2.598076211353316, -1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[5, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}}, {{-2.598076211353316, -1.7320508075688772`, 
       2.5}, {-2.598076211353316, -0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], 0, Rational[
        5, 2]}}, {{-2.598076211353316, -0.8660254037844386, 
        3}, {-2.598076211353316, 0, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
        4}, {-1.7320508075688772`, -0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, 0.8660254037844386, 
        3}, {-2.598076211353316, 1.7320508075688772`, 2.5}}], 0.02], 
    TubeBox[NCache[{{Rational[-3, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        3}}, {{-2.598076211353316, 0, 2.5}, {-2.598076211353316, 
        0.8660254037844386, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
        4}, {-1.7320508075688772`, 0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-4) 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], (-4) 
        3^Rational[
          1, 2], -5}}, {{-3.4641016151377544`, -6.928203230275509, -6}, \
{-3.4641016151377544`, -6.928203230275509, -5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-4) 3^Rational[1, 2], -6}, {(-2) 
        3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-3.4641016151377544`, -6.928203230275509, -6}, \
{-3.4641016151377544`, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-15, 2]}, {(-2) 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], 
        Rational[-13, 
         2]}}, {{-3.4641016151377544`, -6.06217782649107, -7.5}, \
{-3.4641016151377544`, -6.06217782649107, -6.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], (-2) 3^Rational[1, 2], 6}, {
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, -3.4641016151377544`, 6}, {
       1.7320508075688772`, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       3^Rational[1, 2], (-2) 3^Rational[1, 2], 6}}, {{
       1.7320508075688772`, -4.330127018922193, 5.5}, {
       1.7320508075688772`, -3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       3^Rational[1, 2], -3^Rational[1, 2], 6}}, {{
       1.7320508075688772`, -2.598076211353316, 5.5}, {
       1.7320508075688772`, -1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 6}, {
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 6}, {
       1.7320508075688772`, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        11, 2]}, {2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 6}}, {{
       3.4641016151377544`, -4.330127018922193, 5.5}, {
       3.4641016151377544`, -3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], (-2) 3^Rational[1, 2], 6}, {
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, -3.4641016151377544`, 6}, {
       3.4641016151377544`, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        11, 2]}, {2 3^Rational[1, 2], -3^Rational[1, 2], 6}}, {{
       3.4641016151377544`, -2.598076211353316, 5.5}, {
       3.4641016151377544`, -1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], -3^Rational[1, 2], 6}, {
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, -1.7320508075688772`, 6}, {
       3.4641016151377544`, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        11, 2]}, {2 3^Rational[1, 2], 0, 6}}, {{
       3.4641016151377544`, -0.8660254037844386, 5.5}, {
       3.4641016151377544`, 0, 6}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 0, 6}, {
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, 0, 6}, {3.4641016151377544`, 
       0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       3^Rational[1, 2], 0, 6}}, {{1.7320508075688772`, -0.8660254037844386, 
       5.5}, {1.7320508075688772`, 0, 6}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 0, 6}, {
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, 0, 6}, {1.7320508075688772`, 
       0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        11, 2]}, {2 3^Rational[1, 2], (-3) 3^Rational[1, 2], 6}}, {{
       3.4641016151377544`, -4.330127018922193, 5.5}, {
       3.4641016151377544`, -5.196152422706632, 6}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       3^Rational[1, 2], (-3) 3^Rational[1, 2], 6}}, {{
       1.7320508075688772`, -4.330127018922193, 5.5}, {
       1.7320508075688772`, -5.196152422706632, 6}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-3, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       0, -3^Rational[1, 2], 6}}, {{0, -2.598076211353316, 5.5}, {
       0, -1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{0, -3^Rational[1, 2], 6}, {
       0, Rational[-1, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, -1.7320508075688772`, 6}, {0, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{0, (-2) 3^Rational[1, 2], 6}, {
       0, Rational[-3, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, -3.4641016151377544`, 6}, {0, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-5, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       0, (-2) 3^Rational[1, 2], 6}}, {{0, -4.330127018922193, 5.5}, {
       0, -3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-5, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       0, (-3) 3^Rational[1, 2], 6}}, {{0, -4.330127018922193, 5.5}, {
       0, -5.196152422706632, 6}}], 0.02], 
    TubeBox[NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       0, 0, 6}}, {{0, -0.8660254037844386, 5.5}, {0, 0, 6}}], 0.02], 
    TubeBox[NCache[{{0, 0, 6}, {
       0, Rational[1, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{0, 0, 6}, {
       0, 0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 6}, {
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 6}, {
       1.7320508075688772`, 2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       3^Rational[1, 2], 3^Rational[1, 2], 6}}, {{1.7320508075688772`, 
       0.8660254037844386, 5.5}, {
       1.7320508075688772`, 1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        11, 2]}, {2 3^Rational[1, 2], 3^Rational[1, 2], 6}}, {{
       3.4641016151377544`, 0.8660254037844386, 5.5}, {
       3.4641016151377544`, 1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3^Rational[1, 2], 6}, {
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, 1.7320508075688772`, 6}, {
       3.4641016151377544`, 2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       0, 3^Rational[1, 2], 6}}, {{0, 0.8660254037844386, 5.5}, {
       0, 1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{0, 3^Rational[1, 2], 6}, {
       0, Rational[3, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, 1.7320508075688772`, 6}, {0, 2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 4}, {
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       2.598076211353316, 4.330127018922193, 4}, {1.7320508075688772`, 
       4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 4}, {
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, 4.330127018922193, 4}, {1.7320508075688772`, 
       4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 4}, {
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, 4.330127018922193, 4}, {
       3.4641016151377544`, 4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 4}, {
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{4.330127018922193, 4.330127018922193, 4}, {
       3.4641016151377544`, 4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        3}}, {{2.598076211353316, 5.196152422706632, 2.5}, {
       2.598076211353316, 6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        11, 2]}, {2 3^Rational[1, 2], 2 3^Rational[1, 2], 6}}, {{
       3.4641016151377544`, 2.598076211353316, 5.5}, {
       3.4641016151377544`, 3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       3^Rational[1, 2], 2 3^Rational[1, 2], 6}}, {{1.7320508075688772`, 
       2.598076211353316, 5.5}, {
       1.7320508075688772`, 3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        3}}, {{4.330127018922193, 5.196152422706632, 2.5}, {
       4.330127018922193, 6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        3}}, {{-0.8660254037844386, 3.4641016151377544`, 
       2.5}, {-0.8660254037844386, 4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, 3.4641016151377544`, 
        1}, {-2.598076211353316, 3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{0, 3 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}}, {{0, 5.196152422706632, 1}, {-0.8660254037844386, 
       5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        3}}, {{-2.598076211353316, 1.7320508075688772`, 
       2.5}, {-2.598076211353316, 2.598076211353316, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
        4}, {-1.7320508075688772`, 2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 
        0}}, {{-3.4641016151377544`, 
       2.598076211353316, -0.5}, {-3.4641016151377544`, 3.4641016151377544`, 
        0}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {-3^Rational[1, 2], 3 3^Rational[1, 2], 
        0}}, {{-1.7320508075688772`, 
       4.330127018922193, -0.5}, {-1.7320508075688772`, 5.196152422706632, 
        0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], -2}, {(-2) 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], Rational[-3, 2]}}, {{-2.598076211353316, 
        4.330127018922193, -2}, {-3.4641016151377544`, 
       4.330127018922193, -1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[5, 2]}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        3}}, {{0.8660254037844386, 5.196152422706632, 2.5}, {
       0.8660254037844386, 6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 4}, {
       0, Rational[5, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, 4.330127018922193, 4}, {
       0, 4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[3, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       0, 2 3^Rational[1, 2], 6}}, {{0, 2.598076211353316, 5.5}, {
       0, 3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        0}}, {{-3.4641016151377544`, -6.06217782649107, -0.5}, \
{-3.4641016151377544`, -5.196152422706632, 0}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {(-2) 3^Rational[1, 2], Rational[-7, 2] 
        3^Rational[1, 2], 
        Rational[-1, 
         2]}}, {{-3.4641016151377544`, -6.06217782649107, -1.5}, \
{-3.4641016151377544`, -6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, -5.196152422706632, 
      1.5}, {-2.598076211353316, -5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}}, {{-2.598076211353316, -5.196152422706632, 
       2.5}, {-2.598076211353316, -4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        3, 2]}}, {{-3.4641016151377544`, -5.196152422706632, 
        1}, {-2.598076211353316, -5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        1}}, {{-3.4641016151377544`, -5.196152422706632, 
        0}, {-3.4641016151377544`, -5.196152422706632, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, -4.330127018922193, 
        4}, {-1.7320508075688772`, -4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], 4}}, {{-2.598076211353316, -4.330127018922193, 
        3}, {-2.598076211353316, -4.330127018922193, 4}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2],
         Rational[11, 2]}}, {{-1.7320508075688772`, -4.330127018922193, 
      4.5}, {-1.7320508075688772`, -4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2],
         Rational[11, 2]}}, {{-1.7320508075688772`, -2.598076211353316, 
      4.5}, {-1.7320508075688772`, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, -2.598076211353316, 
        4}, {-1.7320508075688772`, -2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], 4}}, {{-2.598076211353316, -2.598076211353316, 
        3}, {-2.598076211353316, -2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, -0.8660254037844386, 
        4}, {-1.7320508075688772`, -0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], 4}}, {{-2.598076211353316, -0.8660254037844386, 
        3}, {-2.598076211353316, -0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2],
         Rational[11, 2]}}, {{-1.7320508075688772`, -0.8660254037844386, 
      4.5}, {-1.7320508075688772`, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        3}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        4}}, {{-2.598076211353316, 0.8660254037844386, 
        3}, {-2.598076211353316, 0.8660254037844386, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, 0.8660254037844386, 
        4}, {-1.7320508075688772`, 0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[11, 2]}}, {{-1.7320508075688772`, 0.8660254037844386, 
      4.5}, {-1.7320508075688772`, 0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 2 3^Rational[1, 2], 6}, {
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, 3.4641016151377544`, 6}, {
       1.7320508075688772`, 4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, 4.330127018922193, 4.5}, {
      1.7320508075688772`, 4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, 4.330127018922193, 4.5}, {
      3.4641016151377544`, 4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 2 3^Rational[1, 2], 6}, {
       2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, 3.4641016151377544`, 6}, {
       3.4641016151377544`, 4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 3}, {
       Rational[3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        4}}, {{2.598076211353316, 6.06217782649107, 3}, {
       2.598076211353316, 6.06217782649107, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 3}, {
       Rational[3, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
        5, 2]}}, {{2.598076211353316, 6.06217782649107, 3}, {
       2.598076211353316, 6.928203230275509, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 3}, {
       Rational[5, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
        5, 2]}}, {{4.330127018922193, 6.06217782649107, 3}, {
       4.330127018922193, 6.928203230275509, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 3}, {
       Rational[5, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        4}}, {{4.330127018922193, 6.06217782649107, 3}, {
       4.330127018922193, 6.06217782649107, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], 4}}, {{-0.8660254037844386, 4.330127018922193, 
        3}, {-0.8660254037844386, 4.330127018922193, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        4}, {0, Rational[5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, 4.330127018922193, 4}, {
       0, 4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, 5.196152422706632, 
      1.5}, {-0.8660254037844386, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, 4.330127018922193, 
        3}, {-0.8660254037844386, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], 2 3^Rational[1, 2], 1}}, {{-3.4641016151377544`, 
        3.4641016151377544`, 0}, {-3.4641016151377544`, 3.4641016151377544`, 
        1}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}}, {{-3.4641016151377544`, 3.4641016151377544`, 
        1}, {-2.598076211353316, 3.4641016151377544`, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, 2.598076211353316, 
        3}, {-2.598076211353316, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, 3.4641016151377544`, 
      1.5}, {-2.598076211353316, 3.4641016151377544`, 2.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {
       Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, 5.196152422706632, 
        1}, {-0.8660254037844386, 5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], 3 3^Rational[1, 2], 
        1}}, {{-1.7320508075688772`, 5.196152422706632, 
        0}, {-1.7320508075688772`, 5.196152422706632, 1}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], 4}}, {{-2.598076211353316, 2.598076211353316, 
        3}, {-2.598076211353316, 2.598076211353316, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, 2.598076211353316, 
        4}, {-1.7320508075688772`, 2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[11, 2]}}, {{-1.7320508075688772`, 2.598076211353316, 
      4.5}, {-1.7320508075688772`, 2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-3.4641016151377544`, 3.4641016151377544`, 
        0}, {-3.4641016151377544`, 4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-3, 2]}, {(-2) 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], Rational[-1, 2]}}, {{-3.4641016151377544`, 
      4.330127018922193, -1.5}, {-3.4641016151377544`, 
      4.330127018922193, -0.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3 3^Rational[1, 2], 
        0}, {-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-1.7320508075688772`, 5.196152422706632, 
        0}, {-1.7320508075688772`, 6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 3}, {
       Rational[1, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
        5, 2]}}, {{0.8660254037844386, 6.06217782649107, 3}, {
       0.8660254037844386, 6.928203230275509, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 3}, {
       Rational[1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        4}}, {{0.8660254037844386, 6.06217782649107, 3}, {
       0.8660254037844386, 6.06217782649107, 4}}], 0.02], 
    TubeBox[NCache[{{0, 2 3^Rational[1, 2], 6}, {
       0, Rational[5, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, 3.4641016151377544`, 6}, {0, 4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[5, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       0, Rational[5, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, 4.330127018922193, 4.5}, {0, 4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {(-2) 3^Rational[1, 2], (-4) 3^Rational[1, 2], 
        0}}, {{-3.4641016151377544`, -6.06217782649107, -0.5}, \
{-3.4641016151377544`, -6.928203230275509, 0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], (-3) 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[-7, 2] 3^Rational[1, 2], 
        3}}, {{-2.598076211353316, -5.196152422706632, 
       2.5}, {-2.598076211353316, -6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        4}, {(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[9, 2]}}, {{-2.598076211353316, -4.330127018922193, 
        4}, {-3.4641016151377544`, -4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        6}, {-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-1.7320508075688772`, -3.4641016151377544`, 
        6}, {-1.7320508075688772`, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        6}}, {{-1.7320508075688772`, -4.330127018922193, 
       5.5}, {-1.7320508075688772`, -3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {-3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        6}}, {{-1.7320508075688772`, -4.330127018922193, 
       5.5}, {-1.7320508075688772`, -5.196152422706632, 6}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
        6}}, {{-1.7320508075688772`, -2.598076211353316, 
       5.5}, {-1.7320508075688772`, -1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
        6}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
        6}, {-1.7320508075688772`, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        4}, {(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[9, 2]}}, {{-2.598076211353316, -2.598076211353316, 
        4}, {-3.4641016151377544`, -2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        4}, {(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[9, 2]}}, {{-2.598076211353316, -0.8660254037844386, 
        4}, {-3.4641016151377544`, -0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {-3^Rational[1, 2], 0, 
        6}}, {{-1.7320508075688772`, -0.8660254037844386, 
       5.5}, {-1.7320508075688772`, 0, 6}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 0, 6}, {-3^Rational[1, 2], 
        Rational[1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-1.7320508075688772`, 0, 6}, {-1.7320508075688772`, 
       0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        4}, {(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, 0.8660254037844386, 
        4}, {-3.4641016151377544`, 0.8660254037844386, 4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
        6}}, {{-1.7320508075688772`, 0.8660254037844386, 
       5.5}, {-1.7320508075688772`, 1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
        6}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
        6}, {-1.7320508075688772`, 2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       3^Rational[1, 2], 3 3^Rational[1, 2], 6}}, {{1.7320508075688772`, 
       4.330127018922193, 5.5}, {1.7320508075688772`, 5.196152422706632, 6}}],
      0.02], TubeBox[
     NCache[{{2 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        11, 2]}, {2 3^Rational[1, 2], 3 3^Rational[1, 2], 6}}, {{
       3.4641016151377544`, 4.330127018922193, 5.5}, {
       3.4641016151377544`, 5.196152422706632, 6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 4}, {
       2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{2.598076211353316, 6.06217782649107, 4}, {
       3.4641016151377544`, 6.06217782649107, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[5, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 4}, {
       2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{4.330127018922193, 6.06217782649107, 4}, {
       3.4641016151377544`, 6.06217782649107, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 4}, {
       3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       2.598076211353316, 6.06217782649107, 4}, {1.7320508075688772`, 
       6.06217782649107, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 4}, {
       3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, 6.06217782649107, 4}, {1.7320508075688772`, 
       6.06217782649107, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, 4.330127018922193, 
        4}, {-1.7320508075688772`, 4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        3}}, {{-0.8660254037844386, 5.196152422706632, 
       2.5}, {-0.8660254037844386, 6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        3}}, {{-2.598076211353316, 3.4641016151377544`, 
       2.5}, {-2.598076211353316, 4.330127018922193, 3}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}}, {{-1.7320508075688772`, 5.196152422706632, 
        1}, {-2.598076211353316, 5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        4}, {(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, 2.598076211353316, 
        4}, {-3.4641016151377544`, 2.598076211353316, 4.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {-3^Rational[1, 2], 2 3^Rational[1, 2], 
        6}}, {{-1.7320508075688772`, 2.598076211353316, 
       5.5}, {-1.7320508075688772`, 3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}, {(-2) 3^Rational[1, 2], 3 3^Rational[1, 2], 
        0}}, {{-3.4641016151377544`, 
       4.330127018922193, -0.5}, {-3.4641016151377544`, 5.196152422706632, 
        0}}], 0.02], 
    TubeBox[NCache[{{
       Rational[1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 4}, {
       0, Rational[7, 2] 3^Rational[1, 2], Rational[9, 2]}}, {{
       0.8660254037844386, 6.06217782649107, 4}, {0, 6.06217782649107, 4.5}}],
      0.02], TubeBox[
     NCache[{{0, Rational[5, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       0, 3 3^Rational[1, 2], 6}}, {{0, 4.330127018922193, 5.5}, {
       0, 5.196152422706632, 6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {(-2) 3^Rational[1, 2], Rational[-5, 2] 
        3^Rational[1, 2], Rational[
        11, 2]}}, {{-3.4641016151377544`, -4.330127018922193, 
      4.5}, {-3.4641016151377544`, -4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {(-2) 3^Rational[1, 2], Rational[-3, 2] 
        3^Rational[1, 2], Rational[
        11, 2]}}, {{-3.4641016151377544`, -2.598076211353316, 
      4.5}, {-3.4641016151377544`, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[
     NCache[{{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {(-2) 3^Rational[1, 2], Rational[-1, 2] 
        3^Rational[1, 2], Rational[
        11, 2]}}, {{-3.4641016151377544`, -0.8660254037844386, 
      4.5}, {-3.4641016151377544`, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {(-2) 3^Rational[1, 2], Rational[1, 2] 
        3^Rational[1, 2], Rational[11, 2]}}, {{-3.4641016151377544`, 
      0.8660254037844386, 4.5}, {-3.4641016151377544`, 0.8660254037844386, 
      5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, 6.06217782649107, 4.5}, {
      1.7320508075688772`, 6.06217782649107, 5.5}}], 0.02], 
    TubeBox[NCache[{{3^Rational[1, 2], 3 3^Rational[1, 2], 6}, {
       3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{1.7320508075688772`, 5.196152422706632, 6}, {
       1.7320508075688772`, 6.06217782649107, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, 6.06217782649107, 4.5}, {
      3.4641016151377544`, 6.06217782649107, 5.5}}], 0.02], 
    TubeBox[NCache[{{2 3^Rational[1, 2], 3 3^Rational[1, 2], 6}, {
       2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{3.4641016151377544`, 5.196152422706632, 6}, {
       3.4641016151377544`, 6.06217782649107, 5.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 2 3^Rational[1, 2], 
        6}, {-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-1.7320508075688772`, 3.4641016151377544`, 
        6}, {-1.7320508075688772`, 4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[11, 2]}}, {{-1.7320508075688772`, 4.330127018922193, 
      4.5}, {-1.7320508075688772`, 4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], 4}}, {{-2.598076211353316, 4.330127018922193, 
        3}, {-2.598076211353316, 4.330127018922193, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, 4.330127018922193, 
        4}, {-1.7320508075688772`, 4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
        5, 2]}}, {{-0.8660254037844386, 6.06217782649107, 
        3}, {-0.8660254037844386, 6.928203230275509, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        3}, {Rational[-1, 2] 3^Rational[1, 2], Rational[7, 2] 
        3^Rational[1, 2], 4}}, {{-0.8660254037844386, 6.06217782649107, 
        3}, {-0.8660254037844386, 6.06217782649107, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        4}, {0, Rational[7, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, 6.06217782649107, 4}, {
       0, 6.06217782649107, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, 4.330127018922193, 
        3}, {-2.598076211353316, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, 5.196152422706632, 
      1.5}, {-2.598076211353316, 5.196152422706632, 2.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 3 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], 3 3^Rational[1, 2], 1}}, {{-3.4641016151377544`, 
        5.196152422706632, 0}, {-3.4641016151377544`, 5.196152422706632, 1}}],
      0.02], TubeBox[
     NCache[{{(-2) 3^Rational[1, 2], 3 3^Rational[1, 2], 1}, {
       Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        3, 2]}}, {{-3.4641016151377544`, 5.196152422706632, 
        1}, {-2.598076211353316, 5.196152422706632, 1.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {(-2) 3^Rational[1, 2], Rational[3, 2] 
        3^Rational[1, 2], Rational[11, 2]}}, {{-3.4641016151377544`, 
      2.598076211353316, 4.5}, {-3.4641016151377544`, 2.598076211353316, 
      5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 3 3^Rational[1, 2], 0}, {(-2) 
        3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        Rational[-1, 2]}}, {{-3.4641016151377544`, 5.196152422706632, 
        0}, {-3.4641016151377544`, 6.06217782649107, -0.5}}], 0.02], 
    TubeBox[NCache[{{0, Rational[7, 2] 3^Rational[1, 2], Rational[9, 2]}, {
       0, Rational[7, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, 6.06217782649107, 4.5}, {0, 6.06217782649107, 5.5}}], 0.02], 
    TubeBox[NCache[{{0, 3 3^Rational[1, 2], 6}, {
       0, Rational[7, 2] 3^Rational[1, 2], Rational[11, 2]}}, {{
       0, 5.196152422706632, 6}, {0, 6.06217782649107, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 6}, {(-2) 
        3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-3.4641016151377544`, -3.4641016151377544`, 
        6}, {-3.4641016151377544`, -2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {(-2) 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
        6}}, {{-3.4641016151377544`, -4.330127018922193, 
       5.5}, {-3.4641016151377544`, -3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-5, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {(-2) 3^Rational[1, 2], (-3) 3^Rational[1, 2], 
        6}}, {{-3.4641016151377544`, -4.330127018922193, 
       5.5}, {-3.4641016151377544`, -5.196152422706632, 6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {(-2) 3^Rational[1, 2], -3^Rational[1, 2], 
        6}}, {{-3.4641016151377544`, -2.598076211353316, 
       5.5}, {-3.4641016151377544`, -1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], -3^Rational[1, 2], 6}, {(-2) 
        3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-3.4641016151377544`, -1.7320508075688772`, 
        6}, {-3.4641016151377544`, -0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {(-2) 3^Rational[1, 2], 0, 
        6}}, {{-3.4641016151377544`, -0.8660254037844386, 
       5.5}, {-3.4641016151377544`, 0, 6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 0, 6}, {(-2) 3^Rational[1, 2], 
        Rational[1, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-3.4641016151377544`, 0, 6}, {-3.4641016151377544`, 
       0.8660254037844386, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {(-2) 3^Rational[1, 2], 3^Rational[1, 2], 
        6}}, {{-3.4641016151377544`, 0.8660254037844386, 
       5.5}, {-3.4641016151377544`, 1.7320508075688772`, 6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 3^Rational[1, 2], 6}, {(-2) 
        3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-3.4641016151377544`, 1.7320508075688772`, 
        6}, {-3.4641016151377544`, 2.598076211353316, 5.5}}], 0.02], 
    TubeBox[NCache[{{
       3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       3^Rational[1, 2], 4 3^Rational[1, 2], 6}}, {{1.7320508075688772`, 
       6.06217782649107, 5.5}, {1.7320508075688772`, 6.928203230275509, 6}}], 
     0.02], TubeBox[
     NCache[{{2 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        11, 2]}, {2 3^Rational[1, 2], 4 3^Rational[1, 2], 6}}, {{
       3.4641016151377544`, 6.06217782649107, 5.5}, {
       3.4641016151377544`, 6.928203230275509, 6}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {-3^Rational[1, 2], 3 3^Rational[1, 2], 
        6}}, {{-1.7320508075688772`, 4.330127018922193, 
       5.5}, {-1.7320508075688772`, 5.196152422706632, 6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        4}, {(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, 4.330127018922193, 
        4}, {-3.4641016151377544`, 4.330127018922193, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-1, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-0.8660254037844386, 6.06217782649107, 
        4}, {-1.7320508075688772`, 6.06217782649107, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], 3 3^Rational[1, 2], Rational[
        5, 2]}, {
       Rational[-3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        3}}, {{-2.598076211353316, 5.196152422706632, 
       2.5}, {-2.598076211353316, 6.06217782649107, 3}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 
        6}}, {{-3.4641016151377544`, 2.598076211353316, 
       5.5}, {-3.4641016151377544`, 3.4641016151377544`, 6}}], 0.02], 
    TubeBox[NCache[{{0, Rational[7, 2] 3^Rational[1, 2], Rational[11, 2]}, {
       0, 4 3^Rational[1, 2], 6}}, {{0, 6.06217782649107, 5.5}, {
       0, 6.928203230275509, 6}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        Rational[11, 2]}}, {{-1.7320508075688772`, 6.06217782649107, 
      4.5}, {-1.7320508075688772`, 6.06217782649107, 5.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], 3 3^Rational[1, 2], 
        6}, {-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-1.7320508075688772`, 5.196152422706632, 
        6}, {-1.7320508075688772`, 6.06217782649107, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], 2 3^Rational[1, 2], 6}, {(-2) 
        3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-3.4641016151377544`, 3.4641016151377544`, 
        6}, {-3.4641016151377544`, 4.330127018922193, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {(-2) 3^Rational[1, 2], Rational[5, 2] 
        3^Rational[1, 2], Rational[11, 2]}}, {{-3.4641016151377544`, 
      4.330127018922193, 4.5}, {-3.4641016151377544`, 4.330127018922193, 
      5.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], Rational[7, 2] 
        3^Rational[1, 2], 4}}, {{-2.598076211353316, 6.06217782649107, 
        3}, {-2.598076211353316, 6.06217782649107, 4}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        4}, {-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, 6.06217782649107, 
        4}, {-1.7320508075688772`, 6.06217782649107, 4.5}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        3}, {Rational[-3, 2] 3^Rational[1, 2], 4 3^Rational[1, 2], Rational[
        5, 2]}}, {{-2.598076211353316, 6.06217782649107, 
        3}, {-2.598076211353316, 6.928203230275509, 2.5}}], 0.02], 
    TubeBox[NCache[{{-3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {-3^Rational[1, 2], 4 3^Rational[1, 2], 
        6}}, {{-1.7320508075688772`, 6.06217782649107, 
       5.5}, {-1.7320508075688772`, 6.928203230275509, 6}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[5, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {(-2) 3^Rational[1, 2], 3 3^Rational[1, 2], 
        6}}, {{-3.4641016151377544`, 4.330127018922193, 
       5.5}, {-3.4641016151377544`, 5.196152422706632, 6}}], 0.02], 
    TubeBox[NCache[{{
       Rational[-3, 2] 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        4}, {(-2) 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        9, 2]}}, {{-2.598076211353316, 6.06217782649107, 
        4}, {-3.4641016151377544`, 6.06217782649107, 4.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        Rational[9, 2]}, {(-2) 3^Rational[1, 2], Rational[7, 2] 
        3^Rational[1, 2], Rational[11, 2]}}, {{-3.4641016151377544`, 
      6.06217782649107, 4.5}, {-3.4641016151377544`, 6.06217782649107, 5.5}}],
      0.02], TubeBox[
     NCache[{{(-2) 3^Rational[1, 2], 3 3^Rational[1, 2], 6}, {(-2) 
        3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], Rational[
        11, 2]}}, {{-3.4641016151377544`, 5.196152422706632, 
        6}, {-3.4641016151377544`, 6.06217782649107, 5.5}}], 0.02], 
    TubeBox[NCache[{{(-2) 3^Rational[1, 2], Rational[7, 2] 3^Rational[1, 2], 
        Rational[11, 2]}, {(-2) 3^Rational[1, 2], 4 3^Rational[1, 2], 
        6}}, {{-3.4641016151377544`, 6.06217782649107, 
       5.5}, {-3.4641016151377544`, 6.928203230275509, 6}}], 0.02]}, 
   {RGBColor[1, 0, 0], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
   {RGBColor[
    0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
    Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}},
  Axes->True,
  AxesLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["y", TraditionalForm], 
    FormBox["z", TraditionalForm]},
  Boxed->True,
  ImageSize->{695.7377087376842, 472.53144083480095`},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{30., 219., 64.1},
  ViewVertical->{1., 2.18, 0.653}]], "Output",
 CellChangeTimes->{
  3.949680337125579*^9, {3.949680378513226*^9, 3.9496804318371363`*^9}, {
   3.94968046876924*^9, 3.9496804804262466`*^9}, {3.949680820451475*^9, 
   3.9496808293960447`*^9}, {3.949680956111494*^9, 3.9496810623812017`*^9}, {
   3.949681097051002*^9, 3.949681163539054*^9}, {3.949681235919898*^9, 
   3.949681289212731*^9}, {3.949681942880073*^9, 3.949681962805538*^9}, {
   3.9496820520989037`*^9, 3.9496820663971233`*^9}, {3.949682137059498*^9, 
   3.949682140063891*^9}, {3.949682365621673*^9, 3.9496823729896297`*^9}, {
   3.9496824221906767`*^9, 3.949682427651609*^9}, {3.949682661953493*^9, 
   3.949682680511648*^9}, {3.9496827734373083`*^9, 3.949682802987321*^9}, 
   3.949683148055326*^9, {3.949683191460453*^9, 3.949683196396241*^9}, {
   3.949683268858205*^9, 3.949683294585064*^9}, {3.94968352195277*^9, 
   3.9496835475750647`*^9}, {3.9496835795287733`*^9, 3.949683592905201*^9}, {
   3.949683652314352*^9, 3.949683674013853*^9}, {3.9496837367770243`*^9, 
   3.949683764045046*^9}, 3.949697767533752*^9, {3.949757926807315*^9, 
   3.949758003631785*^9}, 3.949758136376774*^9, 3.949758694770196*^9, {
   3.949758761457966*^9, 3.949758792533469*^9}, 3.9497588384354773`*^9, 
   3.949758884398765*^9, 3.949767612198271*^9, 3.949952120347768*^9, 
   3.950114148490182*^9, 3.9501141896198874`*^9, 3.950114223137354*^9, 
   3.950114762812994*^9, 3.950743551673552*^9, 3.950743792296317*^9, {
   3.9507438497780323`*^9, 3.950743867488902*^9}, {3.950743926799127*^9, 
   3.950743958960397*^9}},
 CellLabel->
  "Out[583]=",ExpressionUUID->"fd197207-2e43-4525-85b5-d7b984042f16"]
}, Open  ]],

Cell[CellGroupData[{

Cell["10-link loops", "Section",
 CellChangeTimes->{{3.941043246927627*^9, 3.9410432915163*^9}, {
   3.941043572449575*^9, 3.941043581619759*^9}, {3.942769669581604*^9, 
   3.942769670498753*^9}, {3.944011718231614*^9, 3.9440117276414623`*^9}, {
   3.947179823163885*^9, 3.947179826498416*^9}, {3.947265679528928*^9, 
   3.947265681144541*^9}, {3.947351598879496*^9, 3.947351610822555*^9}, {
   3.947456561629881*^9, 3.947456565773769*^9}, {3.947513723456938*^9, 
   3.947513725570314*^9}, {3.947771414608737*^9, 3.9477714230302763`*^9}, {
   3.947786078026647*^9, 3.947786087269617*^9}, 3.948389912276392*^9, {
   3.949162625375257*^9, 3.9491626287056*^9}, {3.94967218478598*^9, 
   3.949672187688369*^9}, {3.949952088444148*^9, 3.949952090266844*^9}, {
   3.950785307289016*^9, 3.950785313211876*^9}, {3.950785351993685*^9, 
   3.950785354817563*^9}},ExpressionUUID->"8ff6ceff-aa99-4988-8c98-\
7605dd861c1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.2641351111111111, 0.20142911111111111`, 0.7458891111111111],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
          0, 1.7320508075688772`, 0}}], 0.03]]}, 
      {RGBColor[0.2563255555555556, 0.4309208888888889, 0.8085534444444444], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
          0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 
        0.03]]}, 
      {RGBColor[0.324106, 0.6089696666666666, 0.7083413333333334], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, 3^Rational[1, 2], 1}, {
          Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
          1.7320508075688772`, 1.5}}], 0.03]]}, 
      {RGBColor[0.4391281111111111, 0.7049679999999999, 0.52925], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           3, 2]}, {
          Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
         1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.03]]}, 
      {RGBColor[0.5971805555555556, 0.7421848888888889, 0.36770955555555557`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           5, 2]}, {
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           3}}, {{-0.8660254037844386, 1.7320508075688772`, 
          2.5}, {-0.8660254037844386, 0.8660254037844386, 3}}], 0.03]]}, 
      {RGBColor[0.764712, 0.7283023333333333, 0.27360833333333334`], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
           5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
           3}, {-0.8660254037844386, 0, 2.5}}], 0.03]]}, 
      {RGBColor[0.8801795555555555, 0.6316843333333333, 0.22766533333333333`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
          Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
           3, 2]}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 0, 
           1.5}}], 0.03]]}, 
      {RGBColor[0.8973538888888889, 0.4182404444444444, 0.18500666666666665`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {0, 0, 
          1}}, {{-0.8660254037844386, 0, 1.5}, {0, 0, 1}}], 0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[{{0, 0, 1}, {0, 0, 0}}, 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[
       NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.2641351111111111, 0.20142911111111111`, 0.7458891111111111],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0, 0.8660254037844386, -0.5}, {0, 0.8660254037844386, -1.5}}], 
        0.03]]}, 
      {RGBColor[0.2563255555555556, 0.4309208888888889, 0.8085534444444444], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}}, {{0, 0.8660254037844386, -1.5}, {
          0.8660254037844386, 0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.324106, 0.6089696666666666, 0.7083413333333334], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}, {
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -3}}, {{
          0.8660254037844386, 0.8660254037844386, -2}, {
          0.8660254037844386, 0.8660254037844386, -3}}], 0.03]]}, 
      {RGBColor[0.4391281111111111, 0.7049679999999999, 0.52925], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -3}, {
          Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
          0.8660254037844386, 0.8660254037844386, -3}, {
          0.8660254037844386, 0, -3.5}}], 0.03]]}, 
      {RGBColor[0.5971805555555556, 0.7421848888888889, 0.36770955555555557`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
          Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -3}}, {{0.8660254037844386, 0, -3.5}, {
          0.8660254037844386, -0.8660254037844386, -3}}], 0.03]]}, 
      {RGBColor[0.764712, 0.7283023333333333, 0.27360833333333334`], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -3}, {
          Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}}, {{
          0.8660254037844386, -0.8660254037844386, -3}, {
          0.8660254037844386, -0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.8801795555555555, 0.6316843333333333, 0.22766533333333333`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0.8660254037844386, -0.8660254037844386, -2}, {
          0, -0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.8973538888888889, 0.4182404444444444, 0.18500666666666665`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
          0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
        0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0,
           0}}, {{0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.2641351111111111, 0.20142911111111111`, 0.7458891111111111],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0, 0.8660254037844386, -0.5}, {0, 0.8660254037844386, -1.5}}], 
        0.03]]}, 
      {RGBColor[0.2563255555555556, 0.4309208888888889, 0.8085534444444444], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}}, {{
          0, 0.8660254037844386, -1.5}, {-0.8660254037844386, 
           0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.324106, 0.6089696666666666, 0.7083413333333334], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}, {
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -3}}, {{-0.8660254037844386, 
           0.8660254037844386, -2}, {-0.8660254037844386, 
           0.8660254037844386, -3}}], 0.03]]}, 
      {RGBColor[0.4391281111111111, 0.7049679999999999, 0.52925], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -3}, {
          Rational[-1, 2] 3^Rational[1, 2], 0, 
           Rational[-7, 2]}}, {{-0.8660254037844386, 
           0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.03]]}, 
      {RGBColor[0.5971805555555556, 0.7421848888888889, 0.36770955555555557`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
          Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -3}}, {{-0.8660254037844386, 
           0, -3.5}, {-0.8660254037844386, -0.8660254037844386, -3}}], 
        0.03]]}, 
      {RGBColor[0.764712, 0.7283023333333333, 0.27360833333333334`], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -3}, {
          Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[
             1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.8801795555555555, 0.6316843333333333, 0.22766533333333333`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}, {
          0, Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-3, 
            2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
          0, -0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.8973538888888889, 0.4182404444444444, 0.18500666666666665`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
          0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
        0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0,
           0}}, {{0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {
         Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.2641351111111111, 0.20142911111111111`, 0.7458891111111111],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
          0, 1.7320508075688772`, 0}}], 0.03]]}, 
      {RGBColor[0.2563255555555556, 0.4309208888888889, 0.8085534444444444], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
          0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 
        0.03]]}, 
      {RGBColor[0.324106, 0.6089696666666666, 0.7083413333333334], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, 3^Rational[1, 2], 1}, {
          Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
          1.7320508075688772`, 1.5}}], 0.03]]}, 
      {RGBColor[0.4391281111111111, 0.7049679999999999, 0.52925], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           3, 2]}, {
          Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.03]]}, 
      {RGBColor[0.5971805555555556, 0.7421848888888889, 0.36770955555555557`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           5, 2]}, {
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
          0.8660254037844386, 0.8660254037844386, 3}}], 0.03]]}, 
      {RGBColor[0.764712, 0.7283023333333333, 0.27360833333333334`], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
          0.8660254037844386, 0.8660254037844386, 3}, {
          0.8660254037844386, 0, 2.5}}], 0.03]]}, 
      {RGBColor[0.8801795555555555, 0.6316843333333333, 0.22766533333333333`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
          Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
          0.8660254037844386, 0, 2.5}, {0.8660254037844386, 0, 1.5}}], 
        0.03]]}, 
      {RGBColor[0.8973538888888889, 0.4182404444444444, 0.18500666666666665`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {0, 0, 
          1}}, {{0.8660254037844386, 0, 1.5}, {0, 0, 1}}], 0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[{{0, 0, 1}, {0, 0, 0}}, 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[
       NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.2641351111111111, 0.20142911111111111`, 0.7458891111111111],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0, 0.8660254037844386, -0.5}, {0, 0.8660254037844386, -1.5}}], 
        0.03]]}, 
      {RGBColor[0.2563255555555556, 0.4309208888888889, 0.8085534444444444], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}}, {{
          0, 0.8660254037844386, -1.5}, {-0.8660254037844386, 
           0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.324106, 0.6089696666666666, 0.7083413333333334], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
           0.8660254037844386, -2}, {-1.7320508075688772`, 
          0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.4391281111111111, 0.7049679999999999, 0.52925], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
         0.8660254037844386, -1.5}, {-1.7320508075688772`, 
         0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.5971805555555556, 0.7421848888888889, 0.36770955555555557`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
           0}}, {{-1.7320508075688772`, 
          0.8660254037844386, -0.5}, {-1.7320508075688772`, 0, 0}}], 
        0.03]]}, 
      {RGBColor[0.764712, 0.7283023333333333, 0.27360833333333334`], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
           1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}],
         0.03]]}, 
      {RGBColor[0.8801795555555555, 0.6316843333333333, 0.22766533333333333`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], 0, 1}, {
          Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
           3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
           1.5}}], 0.03]]}, 
      {RGBColor[0.8973538888888889, 0.4182404444444444, 0.18500666666666665`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {0, 0, 
          1}}, {{-0.8660254037844386, 0, 1.5}, {0, 0, 1}}], 0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[{{0, 0, 1}, {0, 0, 0}}, 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[
       NCache[{{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[
       NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[
       NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.2641351111111111, 0.20142911111111111`, 0.7458891111111111],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0, 0.8660254037844386, -0.5}, {0, 0.8660254037844386, -1.5}}], 
        0.03]]}, 
      {RGBColor[0.2563255555555556, 0.4309208888888889, 0.8085534444444444], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}}, {{0, 0.8660254037844386, -1.5}, {
          0.8660254037844386, 0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.324106, 0.6089696666666666, 0.7083413333333334], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}, {
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
          1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.4391281111111111, 0.7049679999999999, 0.52925], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}, {
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}}, {{1.7320508075688772`, 
         0.8660254037844386, -1.5}, {1.7320508075688772`, 
         0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.5971805555555556, 0.7421848888888889, 0.36770955555555557`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{1.7320508075688772`,
           0.8660254037844386, -0.5}, {1.7320508075688772`, 0, 0}}], 
        0.03]]}, 
      {RGBColor[0.764712, 0.7283023333333333, 0.27360833333333334`], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
          1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 
        0.03]]}, 
      {RGBColor[0.8801795555555555, 0.6316843333333333, 0.22766533333333333`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{3^Rational[1, 2], 0, 1}, {
          Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
          1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.03]]}, 
      {RGBColor[0.8973538888888889, 0.4182404444444444, 0.18500666666666665`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {0, 0, 
          1}}, {{0.8660254037844386, 0, 1.5}, {0, 0, 1}}], 0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[{{0, 0, 1}, {0, 0, 0}}, 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{
        Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[
       NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 
          0}, {0, -0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.2641351111111111, 0.20142911111111111`, 0.7458891111111111],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0, -0.8660254037844386, -0.5}, {0, -0.8660254037844386, -1.5}}], 
        0.03]]}, 
      {RGBColor[0.2563255555555556, 0.4309208888888889, 0.8085534444444444], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}}, {{
          0, -0.8660254037844386, -1.5}, {-0.8660254037844386, \
-0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.324106, 0.6089696666666666, 0.7083413333333334], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], 
           Rational[-3, 
            2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.4391281111111111, 0.7049679999999999, 0.52925], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], 
           Rational[-1, 
            2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.5971805555555556, 0.7421848888888889, 0.36770955555555557`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
           0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.03]]}, 
      {RGBColor[0.764712, 0.7283023333333333, 0.27360833333333334`], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
           1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}],
         0.03]]}, 
      {RGBColor[0.8801795555555555, 0.6316843333333333, 0.22766533333333333`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], 0, 1}, {
          Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
           3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
           1.5}}], 0.03]]}, 
      {RGBColor[0.8973538888888889, 0.4182404444444444, 0.18500666666666665`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {0, 0, 
          1}}, {{-0.8660254037844386, 0, 1.5}, {0, 0, 1}}], 0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[{{0, 0, 1}, {0, 0, 0}}, 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 
          0}, {0, -0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.2641351111111111, 0.20142911111111111`, 0.7458891111111111],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0, -0.8660254037844386, -0.5}, {0, -0.8660254037844386, -1.5}}], 
        0.03]]}, 
      {RGBColor[0.2563255555555556, 0.4309208888888889, 0.8085534444444444], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}}, {{0, -0.8660254037844386, -1.5}, {
          0.8660254037844386, -0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.324106, 0.6089696666666666, 0.7083413333333334], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}, {
          3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}}, {{
          0.8660254037844386, -0.8660254037844386, -2}, {
          1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.4391281111111111, 0.7049679999999999, 0.52925], Thickness[
       0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}, {
          3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}}, {{
         1.7320508075688772`, -0.8660254037844386, -1.5}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.5971805555555556, 0.7421848888888889, 0.36770955555555557`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
          1.7320508075688772`, -0.8660254037844386, -0.5}, {
          1.7320508075688772`, 0, 0}}], 0.03]]}, 
      {RGBColor[0.764712, 0.7283023333333333, 0.27360833333333334`], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
          1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 
        0.03]]}, 
      {RGBColor[0.8801795555555555, 0.6316843333333333, 0.22766533333333333`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{3^Rational[1, 2], 0, 1}, {
          Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
          1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.03]]}, 
      {RGBColor[0.8973538888888889, 0.4182404444444444, 0.18500666666666665`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {0, 0, 
          1}}, {{0.8660254037844386, 0, 1.5}, {0, 0, 1}}], 0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[{{0, 0, 1}, {0, 0, 0}}, 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.950743636458679*^9, 3.950743650249949*^9}},
 CellLabel->
  "Out[256]=",ExpressionUUID->"9f9ea489-889c-41bb-a24a-c56fc32d9ae6"]
}, Closed]],

Cell[CellGroupData[{

Cell["12-link loops", "Section",
 CellChangeTimes->{{3.941043246927627*^9, 3.9410432915163*^9}, {
   3.941043572449575*^9, 3.941043581619759*^9}, {3.942769669581604*^9, 
   3.942769670498753*^9}, {3.944011718231614*^9, 3.9440117276414623`*^9}, {
   3.947179823163885*^9, 3.947179826498416*^9}, {3.947265679528928*^9, 
   3.947265681144541*^9}, {3.947351598879496*^9, 3.947351610822555*^9}, {
   3.947456561629881*^9, 3.947456565773769*^9}, {3.947513723456938*^9, 
   3.947513725570314*^9}, {3.947771414608737*^9, 3.9477714230302763`*^9}, {
   3.947786078026647*^9, 3.947786087269617*^9}, 3.948389912276392*^9, {
   3.949162625375257*^9, 3.9491626287056*^9}, {3.94967218478598*^9, 
   3.949672187688369*^9}, {3.949952088444148*^9, 3.949952090266844*^9}, {
   3.950785307289016*^9, 3.950785313211876*^9}, {3.950785351993685*^9, 
   3.950785362840787*^9}},ExpressionUUID->"dcd8ed88-48ee-4b8c-82f0-\
1decafb0c0ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[
       0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
          0, 1.7320508075688772`, 0}}], 0.03]]}, 
      {RGBColor[
       0.24468436363636362`, 0.34889145454545456`, 0.8118174545454546], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
          0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 
        0.03]]}, 
      {RGBColor[0.2805936363636364, 0.5226316363636363, 0.7796697272727273], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, 3^Rational[1, 2], 1}, {
          Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
          1.7320508075688772`, 1.5}}], 0.03]]}, 
      {RGBColor[0.3505598181818182, 0.6429982727272727, 0.6627781818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           3, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
          0.8660254037844386, 1.7320508075688772`, 1.5}, {
          1.7320508075688772`, 1.7320508075688772`, 1}}], 0.03]]}, 
      {RGBColor[0.4526351818181818, 0.7095047272727273, 0.5131467272727274], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
          3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
          1.7320508075688772`, 1.7320508075688772`, 1}, {
          1.7320508075688772`, 1.7320508075688772`, 0}}], 0.03]]}, 
      {RGBColor[0.5819508181818183, 0.7399549090909091, 0.3809772727272727], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}}, {{
          1.7320508075688772`, 1.7320508075688772`, 0}, {1.7320508075688772`, 
          0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{1.7320508075688772`,
           0.8660254037844386, -0.5}, {1.7320508075688772`, 0, 0}}], 
        0.03]]}, 
      {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363636`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
          1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 
        0.03]]}, 
      {RGBColor[0.9011811818181819, 0.5711112727272727, 0.21431218181818182`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{3^Rational[1, 2], 0, 1}, {
          Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
          1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.03]]}, 
      {RGBColor[0.8893551818181819, 0.3662789090909091, 0.1748141818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {0, 0, 
          1}}, {{0.8660254037844386, 0, 1.5}, {0, 0, 1}}], 0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[{{0, 0, 1}, {0, 0, 0}}, 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[
       NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[
       NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[
       0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
          0, 1.7320508075688772`, 0}}], 0.03]]}, 
      {RGBColor[
       0.24468436363636362`, 0.34889145454545456`, 0.8118174545454546], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
          0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 
        0.03]]}, 
      {RGBColor[0.2805936363636364, 0.5226316363636363, 0.7796697272727273], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, 3^Rational[1, 2], 1}, {
          Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
          1.7320508075688772`, 1.5}}], 0.03]]}, 
      {RGBColor[0.3505598181818182, 0.6429982727272727, 0.6627781818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
           3, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
           1}}, {{-0.8660254037844386, 1.7320508075688772`, 
          1.5}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.03]]}, 
      {RGBColor[0.4526351818181818, 0.7095047272727273, 0.5131467272727274], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-3^Rational[1, 2], 
           3^Rational[1, 2], 0}}, {{-1.7320508075688772`, 1.7320508075688772`,
            1}, {-1.7320508075688772`, 1.7320508075688772`, 0}}], 0.03]]}, 
      {RGBColor[0.5819508181818183, 0.7399549090909091, 0.3809772727272727], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-3^Rational[1, 2], 
           Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
           0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
           0}}, {{-1.7320508075688772`, 
          0.8660254037844386, -0.5}, {-1.7320508075688772`, 0, 0}}], 
        0.03]]}, 
      {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363636`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
           1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}],
         0.03]]}, 
      {RGBColor[0.9011811818181819, 0.5711112727272727, 0.21431218181818182`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], 0, 1}, {
          Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
           3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
           1.5}}], 0.03]]}, 
      {RGBColor[0.8893551818181819, 0.3662789090909091, 0.1748141818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {0, 0, 
          1}}, {{-0.8660254037844386, 0, 1.5}, {0, 0, 1}}], 0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[{{0, 0, 1}, {0, 0, 0}}, 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[
       0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0, 0.8660254037844386, -0.5}, {0, 0.8660254037844386, -1.5}}], 
        0.03]]}, 
      {RGBColor[
       0.24468436363636362`, 0.34889145454545456`, 0.8118174545454546], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}}, {{0, 0.8660254037844386, -1.5}, {
          0.8660254037844386, 0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.2805936363636364, 0.5226316363636363, 0.7796697272727273], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}, {
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
          1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.3505598181818182, 0.6429982727272727, 0.6627781818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}, {
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}}, {{1.7320508075688772`, 
         0.8660254037844386, -1.5}, {1.7320508075688772`, 
         0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.4526351818181818, 0.7095047272727273, 0.5131467272727274], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{1.7320508075688772`,
           0.8660254037844386, -0.5}, {1.7320508075688772`, 0, 0}}], 
        0.03]]}, 
      {RGBColor[0.5819508181818183, 0.7399549090909091, 0.3809772727272727], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{3^Rational[1, 2], 0, 0}, {
          3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
          1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {
          3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363636`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}, {
          Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}}, {{
          1.7320508075688772`, -0.8660254037844386, -1.5}, {
          0.8660254037844386, -0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.9011811818181819, 0.5711112727272727, 0.21431218181818182`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0.8660254037844386, -0.8660254037844386, -2}, {
          0, -0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.8893551818181819, 0.3662789090909091, 0.1748141818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
          0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
        0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0,
           0}}, {{0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}], ",", 
   Graphics3DBox[{
     {GrayLevel[0.5], SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 0.8660254037844386, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -0.8660254037844386, -0.5}], 0.05], SphereBox[{0, 0, 1}, 0.05], 
      SphereBox[
       NCache[{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, 0.8660254037844386, -1.5}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -0.8660254037844386, -1.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
        0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         3, 2]}, {-0.8660254037844386, 0, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {-0.8660254037844386, 
         0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, 0.8660254037844386, -2}],
        0.05], SphereBox[
       NCache[{0, 3^Rational[1, 2], 1}, {0, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, 2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -0.8660254037844386, -2}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -2}, {
        0.8660254037844386, -0.8660254037844386, -2}], 0.05], 
      SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        0, -2.598076211353316, -0.5}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 1}, {0, -1.7320508075688772`, 1}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], 0, 1}, {1.7320508075688772`, 0, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
        0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
         5, 2]}, {-0.8660254037844386, 0, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 0, 1}, {-1.7320508075688772`, 0, 1}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, 0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, 1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -0.8660254037844386, -1.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -0.8660254037844386, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[
       NCache[{0, (-2) 3^Rational[1, 2], 0}, {0, -3.4641016151377544`, 0}], 
       0.05], SphereBox[
       NCache[{0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
        0, -2.598076211353316, -1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         3, 2]}, {-0.8660254037844386, -1.7320508075688772`, 1.5}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 0, 
         Rational[-7, 2]}, {-0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, 1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}, {
        0.8660254037844386, 0, -3.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {-1.7320508075688772`,
          1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
        1.7320508075688772`, 1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -0.8660254037844386, -0.5}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -1.7320508075688772`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -0.8660254037844386, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -1.7320508075688772`, -3.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -2}, {0.8660254037844386, -2.598076211353316, -2}],
        0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -2}, {-0.8660254037844386, -2.598076211353316, -2}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
        1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, -1.7320508075688772`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         1}, {-1.7320508075688772`, -1.7320508075688772`, 1}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-3, 2]}, {-1.7320508075688772`, -2.598076211353316, -1.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -2.598076211353316, 3}], 
       0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, 2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {-0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
         5, 2]}, {0.8660254037844386, 3.4641016151377544`, 2.5}], 0.05], 
      SphereBox[
       NCache[{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {-1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {-0.8660254037844386, -3.4641016151377544`, -3.5}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
         Rational[-1, 2]}, {1.7320508075688772`, -2.598076211353316, -0.5}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         Rational[-7, 2]}, {0.8660254037844386, -3.4641016151377544`, -3.5}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -3.4641016151377544`, 0}], 0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}, {
        1.7320508075688772`, -3.4641016151377544`, 0}], 0.05]}, 
     {GrayLevel[0], 
      SphereBox[
       NCache[{-3^Rational[1, 2], -3^Rational[1, 2], 
         0}, {-1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, -0.8660254037844386, 3}],
        0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 0, 0}, {-1.7320508075688772`, 0, 0}], 0.05],
       SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{-3^Rational[1, 2], 3^Rational[1, 2], 0}, {-1.7320508075688772`,
          1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {-0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -2.598076211353316, -3}], 0.05], 
      SphereBox[
       NCache[{0, -3^Rational[1, 2], 0}, {0, -1.7320508075688772`, 0}], 0.05],
       SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, -0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[
           1, 2], -3}, {-0.8660254037844386, -0.8660254037844386, -3}], 0.05],
       SphereBox[{0, 0, 0}, 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 0.8660254037844386, 3}], 
       0.05], SphereBox[
       NCache[{Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {-0.8660254037844386, 
         0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{0, 3^Rational[1, 2], 0}, {0, 1.7320508075688772`, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 
         3^Rational[1, 2], 3}, {0.8660254037844386, 2.598076211353316, 3}], 
       0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, -2.598076211353316, -3}],
        0.05], SphereBox[
       NCache[{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
        1.7320508075688772`, -1.7320508075688772`, 0}], 0.05], 
      SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
         3^Rational[1, 2], -3}, {
        0.8660254037844386, -0.8660254037844386, -3}], 0.05], 
      SphereBox[NCache[{3^Rational[1, 2], 0, 0}, {1.7320508075688772`, 0, 0}],
        0.05], SphereBox[
       NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
         3^Rational[1, 2], -3}, {0.8660254037844386, 0.8660254037844386, -3}],
        0.05], 
      SphereBox[
       NCache[{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
        1.7320508075688772`, 1.7320508075688772`, 0}], 0.05]}, 
     {RGBColor[0.66, 0.66, 0.66], Opacity[0.5], 
      TubeBox[NCache[{{0, 0, 0}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
         0, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0, 0}}, {{
         0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.02], 
      TubeBox[{{0, 0, 0}, {0, 0, 1}}, 0.02], 
      TubeBox[NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 0.8660254037844386, -1.5}, {0, 0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, 3^Rational[1, 2], 0}}, {{0, 0.8660254037844386, -0.5}, {
         0, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
       0.02], TubeBox[
       NCache[{{0, -3^Rational[1, 2], 0}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -1.7320508075688772`, 0}, {0, -0.8660254037844386, -0.5}}], 0.02],
       TubeBox[NCache[{{0, 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 1}, {
         0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{0, 0, 
         1}, {-0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -2}, {
         0, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {0, 3^Rational[1, 2], 1}}, {{
         0, 1.7320508075688772`, 0}, {0, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 0}, {
         0, Rational[3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, 1.7320508075688772`, 0}, {0, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -2}, {
         0, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, -3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 0}, {
         0, -3^Rational[1, 2], 1}}, {{0, -1.7320508075688772`, 0}, {
         0, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 1}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}}, {{
         1.7320508075688772`, 0, 1}, {0.8660254037844386, 0, 1.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, 0, 1.5}, {0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, 0, 1.5}, {-0.8660254037844386, 0, 
          2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          3, 2]}}, {{-1.7320508075688772`, 0, 1}, {-0.8660254037844386, 0, 
          1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
          0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -2}, {-1.7320508075688772`, 
         0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, 0.8660254037844386, -2}, {
         1.7320508075688772`, 0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {-0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{0, 1.7320508075688772`, 1}, {0.8660254037844386, 
         1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -0.8660254037844386, -2}, {
         1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -0.8660254037844386, -2}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
         0, (-2) 3^Rational[1, 2], 0}}, {{0, -2.598076211353316, -0.5}, {
         0, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
         0, -2.598076211353316, -1.5}, {0, -2.598076211353316, -0.5}}], 0.02],
       TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{0, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{0, -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{
         0, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {3^Rational[1, 2], 0, 1}}, {{
         1.7320508075688772`, 0, 0}, {1.7320508075688772`, 0, 1}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, 3}, {
         0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 0, 2.5}, {
         0.8660254037844386, 0.8660254037844386, 3}}], 0.02], 
      TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 0, Rational[
          5, 2]}}, {{-0.8660254037844386, -0.8660254037844386, 
          3}, {-0.8660254037844386, 0, 2.5}}], 0.02], 
      TubeBox[NCache[{{Rational[-1, 2] 3^Rational[1, 2], 0, Rational[5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 0, 2.5}, {-0.8660254037844386, 
          0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 0, 
          1}}, {{-1.7320508075688772`, 0, 0}, {-1.7320508075688772`, 0, 1}}], 
       0.02], TubeBox[
       NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 0, 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{-0.8660254037844386, 
          0.8660254037844386, -3}, {-0.8660254037844386, 
         1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
        0.8660254037844386, -1.5}, {-1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
          Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
          0}, {-1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, 0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], 0, Rational[-7, 2]}}, {{
         0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, 0, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 
        0.8660254037844386, -1.5}, {1.7320508075688772`, 
        0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 0, 0}, {
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 0, 0}, {
         1.7320508075688772`, 0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 1.7320508075688772`, 
        1.5}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 0.8660254037844386, 
          3}, {-0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          1}, {-0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          3}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 0.8660254037844386, 3}, {
         0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 1.7320508075688772`, 1.5}, {
        0.8660254037844386, 1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 1}, {
         0.8660254037844386, 1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
          0}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -0.8660254037844386, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 0, 0}}, {{
         1.7320508075688772`, -0.8660254037844386, -0.5}, {
         1.7320508075688772`, 0, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -0.8660254037844386, -1.5}, {
        1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -0.8660254037844386, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
         0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         0, Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, {
         0, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{1.7320508075688772`, -1.7320508075688772`, 1}, {
         0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, -1.7320508075688772`, 1.5}, {
        0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -0.8660254037844386, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, -1.7320508075688772`, 
        1.5}, {-0.8660254037844386, -1.7320508075688772`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 1}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          3, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          1}, {-0.8660254037844386, -1.7320508075688772`, 1.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, 
         0.8660254037844386, -0.5}, {-1.7320508075688772`, 
          1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], 3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, 0.8660254037844386, -0.5}, {
         1.7320508075688772`, 1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, 1.7320508075688772`, 
         2.5}, {-0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], 3^Rational[1, 2], Rational[5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, 1.7320508075688772`, 2.5}, {
         0.8660254037844386, 2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          1}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], -3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, -1.7320508075688772`, 
          0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[
            1, 2], -2}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], -3^Rational[1, 2], 1}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -1.7320508075688772`, 1}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], -3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
         1.7320508075688772`, -1.7320508075688772`, 0}, {
         1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}}, {{
         0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -2.598076211353316, -2}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -1.7320508075688772`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}}, {{0.8660254037844386, -2.598076211353316, -2}, {
         1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-3, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -2}, \
{-1.7320508075688772`, -2.598076211353316, -1.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{0.8660254037844386, -1.7320508075688772`, 2.5}, {
         0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], -3^Rational[1, 2], Rational[
          5, 2]}, {
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          3}}, {{-0.8660254037844386, -1.7320508075688772`, 
         2.5}, {-0.8660254037844386, -2.598076211353316, 3}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], 3^Rational[1, 2], 
          0}, {-3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{-1.7320508075688772`, 1.7320508075688772`, 
          0}, {-1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{3^Rational[1, 2], 3^Rational[1, 2], 0}, {
         3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{1.7320508075688772`, 1.7320508075688772`, 0}, {
         1.7320508075688772`, 2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[-1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{-0.8660254037844386, 2.598076211353316, 
          3}, {-0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[3, 2] 3^Rational[1, 2], 
          3}, {Rational[1, 2] 3^Rational[1, 2], 2 3^Rational[1, 2], Rational[
          5, 2]}}, {{0.8660254037844386, 2.598076211353316, 3}, {
         0.8660254037844386, 3.4641016151377544`, 2.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], -3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {-3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], 
          Rational[-1, 
           2]}}, {{-1.7320508075688772`, -2.598076211353316, -1.5}, \
{-1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[-1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 
           2]}}, {{-0.8660254037844386, -2.598076211353316, -3}, \
{-0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-3, 2]}, {
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}}, {{
        1.7320508075688772`, -2.598076211353316, -1.5}, {
        1.7320508075688772`, -2.598076211353316, -0.5}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], -3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -1.7320508075688772`, 0}}], 0.02], 
      TubeBox[NCache[{{
         Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2] 
          3^Rational[1, 2], -3}, {
         Rational[1, 2] 3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          Rational[-7, 2]}}, {{0.8660254037844386, -2.598076211353316, -3}, {
         0.8660254037844386, -3.4641016151377544`, -3.5}}], 0.02], 
      TubeBox[NCache[{{-3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {-3^Rational[1, 2], (-2) 3^Rational[1, 2], 
          0}}, {{-1.7320508075688772`, -2.598076211353316, -0.5}, \
{-1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02], 
      TubeBox[NCache[{{
         3^Rational[1, 2], Rational[-3, 2] 3^Rational[1, 2], 
          Rational[-1, 2]}, {3^Rational[1, 2], (-2) 3^Rational[1, 2], 0}}, {{
         1.7320508075688772`, -2.598076211353316, -0.5}, {
         1.7320508075688772`, -3.4641016151377544`, 0}}], 0.02]}, 
     {RGBColor[0, 0, 0], SphereBox[{0, 0, 0}, 0.07]}, 
     {GrayLevel[1], SphereBox[{0, 0, 0}, 0.060000000000000005`]}, 
     {RGBColor[
      0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
      Opacity[0.3], SphereBox[{0, 0, 0}, 0.07]}, {
      {RGBColor[0.471412, 0.108766, 0.527016], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, 0, 0}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{0, 0, 0}, {
          0, 0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[
       0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}}, {{
          0, 0.8660254037844386, -0.5}, {0, 0.8660254037844386, -1.5}}], 
        0.03]]}, 
      {RGBColor[
       0.24468436363636362`, 0.34889145454545456`, 0.8118174545454546], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}}, {{
          0, 0.8660254037844386, -1.5}, {-0.8660254037844386, 
           0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.2805936363636364, 0.5226316363636363, 0.7796697272727273], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], -2}, {-3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], Rational[-3, 2]}}, {{-0.8660254037844386, 
           0.8660254037844386, -2}, {-1.7320508075688772`, 
          0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.3505598181818182, 0.6429982727272727, 0.6627781818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}, {-3^Rational[1, 2], Rational[1, 2] 
           3^Rational[1, 2], Rational[-1, 2]}}, {{-1.7320508075688772`, 
         0.8660254037844386, -1.5}, {-1.7320508075688772`, 
         0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.4526351818181818, 0.7095047272727273, 0.5131467272727274], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {-3^Rational[1, 2], 0, 
           0}}, {{-1.7320508075688772`, 
          0.8660254037844386, -0.5}, {-1.7320508075688772`, 0, 0}}], 
        0.03]]}, 
      {RGBColor[0.5819508181818183, 0.7399549090909091, 0.3809772727272727], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], 0, 0}, {-3^Rational[1, 2], 
           Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}}, {{-1.7320508075688772`, 0, 
           0}, {-1.7320508075688772`, -0.8660254037844386, -0.5}}], 0.03]]}, 
      {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 2]}, {-3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], 
           Rational[-3, 
            2]}}, {{-1.7320508075688772`, -0.8660254037844386, -0.5}, \
{-1.7320508075688772`, -0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363636`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{-3^Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-3, 2]}, {
          Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[
             1, 2], -2}}, {{-1.7320508075688772`, -0.8660254037844386, -1.5}, \
{-0.8660254037844386, -0.8660254037844386, -2}}], 0.03]]}, 
      {RGBColor[0.9011811818181819, 0.5711112727272727, 0.21431218181818182`],
        Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2] 
           3^Rational[1, 2], -2}, {
          0, Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-3, 
            2]}}, {{-0.8660254037844386, -0.8660254037844386, -2}, {
          0, -0.8660254037844386, -1.5}}], 0.03]]}, 
      {RGBColor[0.8893551818181819, 0.3662789090909091, 0.1748141818181818], 
       Thickness[0.015], Arrowheads[0.03], 
       Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-3, 2]}, {
          0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}}, {{
          0, -0.8660254037844386, -1.5}, {0, -0.8660254037844386, -0.5}}], 
        0.03]]}, 
      {RGBColor[0.857359, 0.131106, 0.132128], Thickness[0.015], Arrowheads[
       0.03], Arrow3DBox[TubeBox[
        NCache[{{0, Rational[-1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {0, 0,
           0}}, {{0, -0.8660254037844386, -0.5}, {0, 0, 0}}], 0.03]]}}},
    Axes->True,
    AxesLabel->{
      FormBox["x", TraditionalForm], 
      FormBox["y", TraditionalForm], 
      FormBox["z", TraditionalForm]},
    Boxed->True,
    ImageSize->Large,
    Lighting->{{"Ambient", 
       GrayLevel[1]}},
    ViewPoint->{27.1754439173377, 219., 65.34757262435716},
    ViewVertical->{0.9705647616322934, 2.18, 0.6959978760582891}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.949758999233585*^9, 3.949759027747884*^9}, 
   3.949768167168805*^9, 3.95011521538301*^9, 3.95011631260425*^9, 
   3.9507436935254793`*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"7ae03187-9c06-49f9-a2b5-9d18aa18130a"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1792, 813},
WindowMargins->{{0, Automatic}, {Automatic, 24}},
FrontEndVersion->"14.2 for Mac OS X x86 (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8319f78d-ff4e-4bc4-9597-e2720b603ae3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 832, 14, 217, "Title",ExpressionUUID->"f65ceb08-023d-4697-a585-16acd4ea7ebf"],
Cell[CellGroupData[{
Cell[1279, 33, 874, 13, 66, "Section",ExpressionUUID->"ab92891a-34b2-4eeb-bbbc-c059d1c7bfce"],
Cell[2156, 48, 372023, 6796, 489, "Output",ExpressionUUID->"fd197207-2e43-4525-85b5-d7b984042f16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374216, 6849, 910, 13, 66, "Section",ExpressionUUID->"8ff6ceff-aa99-4988-8c98-7605dd861c1b"],
Cell[375129, 6864, 384129, 7199, 2419, "Output",ExpressionUUID->"9f9ea489-889c-41bb-a24a-c56fc32d9ae6"]
}, Closed]],
Cell[CellGroupData[{
Cell[759295, 14068, 910, 13, 52, "Section",ExpressionUUID->"dcd8ed88-48ee-4b8c-82f0-1decafb0c0ac"],
Cell[760208, 14083, 195728, 3670, 1201, "Output",ExpressionUUID->"7ae03187-9c06-49f9-a2b5-9d18aa18130a"]
}, Closed]]
}, Open  ]]
}
]
*)


